Transcendental structure of multi-loop massless two-point correlators and RG functions

We present recent results on the $\pi$-dependent contributions to massless Euclidean two-point correlators, as well as to generic anomalous dimensions and $\beta$-functions. We review the derivation of a complete all-order expression for hatted single zeta values based on the Landau-Khalatnikov-Fradkin transformation [arXiv:1906.10930]. A new compact integral representation for this expression is also provided. By performing a deep $\varepsilon$-expansion of four-loop master integrals, we extend the results of Baikov and Chetyrkin [arXiv:1804.10088, arXiv:1808.00237, arXiv:1908.03012] to multiple zeta values (MZVs) of weights up to 16. Specifically, we find that, up to this transcendental weight, the $\varepsilon$-dependent hatted MZVs absorb all Riemann zeta values of even argument from the master integrals, except for $\zeta_{12}$, $\zeta_{3} \zeta_{12}$, and $\zeta_{14}$ (whereas $\zeta_{16}$ is completely absorbed). Combining this property with 't Hooft's pole equations, we derive constraints on the transcendental structure of renormalization group (RG) functions up to fifteen loops, which even enables us to infer the explicit closed form of certain constraints as functions of the perturbative order. Using these identities, we predict the $\pi$-dependent terms in the RG functions at eight and nine loops for O($n$) $\phi^4$ theory, at six loops for a general non-Abelian gauge theory coupled to fermions, and at seven loops for QED with $N_f$ fermion flavors. All existing multi-loop calculations of the RG functions in these models agree with the constraints on the $\pi$-dependent terms. Furthermore, all-order large-$N_f$ computations corroborate our predictions at the next-to-be-calculated perturbative orders in the gauge theories.

==> anc/gamma10.m <==
{Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^2] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^3] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^4] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^5] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^5], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]] -> 
  (-7*Subscript[\[Gamma], "R7"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 - (9*Subscript[\[Gamma], "R6"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/4 - 
   (3*Subscript[\[Gamma], "R5"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/2 - Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]] - 
   (9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]])/14 - (3*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]])/6 + (3*Subscript[\[Beta], "R7"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R6"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R5"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  -3*Subscript[\[Gamma], "R5"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 3]^2] - 2*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2] - 
   (9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2])/7 - (3*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2])/3 + 
   (6*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   (Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   3*Subscript[\[Beta], "R5"]*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] - 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/4 + 
   3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
     Subscript[\[Zeta], 3]^2] - 2*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 3]] + 3*Subscript[\[Beta], "R3"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2] + 
   3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^2] + 3*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 4]] -> -3*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3] - 
   (27*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^3])/14 - 
   (9*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^3])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   (Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2])/4 + 
   (9*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/2 - 
   (Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2])/2 + 
   (9*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^3])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^4])/2 - 
   (Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/8 - 
   (2*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^4])/3 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/18 - 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 - 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/4 + 
   Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^3] + 
   6*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^4] + (Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/2 + 
   6*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]^4] + (Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^4*
    Subscript[\[Zeta], 4]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^5])/6 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/18 + 
   (11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/72 + 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^5])/2 + 
   (Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/8 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]] -> 
  0, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 5]] -> 
  (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]] -> 
  -(Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]) + 
   5*Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 6, 
     Subscript[\[Zeta], 5, 3]] - (9*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    14 + (45*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/14 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/8 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3]])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/6 + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3]])/6 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 - 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2 - 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/4 + 
   (3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]])/2 + 
   (3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 
  (-9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/7 + 
   (45*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/14 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/4 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/3 + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/6 + 
   (6*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   (45*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 + 
   (Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]] - 
   2*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] - 
   3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]] + 
   3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2] - 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/2 - 
   2*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5]] + 3*Subscript[\[Beta], "R3"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 5]] - 
   (15*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/2 - 
   (15*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]] - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]] - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 1]]/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 
  -1/2*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]) + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]])/6 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/14 + 
   (45*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/14 - 3*Subsuperscript[\[Beta], 6, 
     Subscript[\[Zeta], 3]^3]*Subsuperscript[\[Gamma], 4, 
     Subscript[\[Zeta], 5]] + 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/2 - 
   (Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/2 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 6, 4, 1, 1]]/2 - 
   (25*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5]^2] -> 
  (-7*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]^2] -> 
  (-7*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]^2] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/8 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/8 - 
   (75*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 5, 3]])/16 - 
   (27*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/6 + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/6 - 
   (25*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 5, 3]])/12 - 3*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 7, 3, 3]] + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/2 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]^2])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/2 - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   (75*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 5, 3]])/4 + 27*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]] + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   (75*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 5, 3]])/4 + 27*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]^2] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6, 4, 
       1, 1]]/2 + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]^2], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5]^3] -> 
  (-7*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]^3], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Beta], "R3"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/6 + 
   (5*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R4"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/3 + (5*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R5"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/3 + 
   (15*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/4 + (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R4"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/4 + 
   (45*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/14 + 
   (45*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/7 + 10*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]] + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R5"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/3 + (5*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R4"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/3 + 
   (15*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/8 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/4 + (45*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/7 + 
   5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]] - 
   (15*Subscript[\[Gamma], "R6"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/4 + (5*Subscript[\[Beta], "R2"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/6 + (5*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/3 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/4 + (45*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/14 - (5*Subscript[\[Gamma], "R5"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]])/3 + (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]])/8 - (5*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/3 + 
   (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]])/6 - 
   (15*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]])/14 - (5*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]])/8 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]])/18 - (15*Subscript[\[Beta], "R2"]^2*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]^2*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - 15*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R4"]*
    Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]] - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R5"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (5*Subscript[\[Beta], "R2"]^3*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - 15*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]] - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R6"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/2 - (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 - (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R5"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5]])/2 - (5*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/3 + 
   (15*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/4 + 
   (45*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/7 + 
   (10*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/3 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]^2)/3 + 
   (10*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/3 + 
   (5*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/3 + 
   (10*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/3 + (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (45*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/7 + 
   (10*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/3 + (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/4 - (5*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    3 + (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2])/3 - 
   (15*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/14 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/8 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/18 - 
   (30*Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/7 - (60*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/7 - (60*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/7 - (30*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 - 
   (15*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   5*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]] - 
   (5*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/3 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 - 
   15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]^2*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] - 
   15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R3"]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/4 - 
   15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^3)/6 + 5*Subscript[\[Beta], "R1"]*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 3]^2] + 5*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3] + 
   (45*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/8 + 
   (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/2 - 
   (15*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/14 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/8 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/18 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^2*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/14 - (15*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   (15*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/14 - 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/3 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/2 - 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2])/4 - 
   (45*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/2 + 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 - (15*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^3])/2 + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]])/18 - 
   (15*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/14 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/4 + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5]])/2 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/4 - 
   (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/3 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/4 + 
   (5*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/3 + 
   (5*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/3 + 
   (5*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/3 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    8 - (25*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/3 - 
   (75*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/8 + 
   (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    6 - (15*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]^2])/7 - (25*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/6 + 
   (45*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 7, 3]])/7 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]^2])/4 + (15*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3]])/4 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]^2])/9 + (5*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 7, 3]])/3 - 
   15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
    Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]] - 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (15*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   10*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   5*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
     Subscript[\[Zeta], 5]] + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/6 + 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/2 - 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/4 - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 + (75*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   5*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 5]^2] + (25*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/2 - 
   15*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + 5*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 7, 3]] + 5*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 7, 3]] - 
   (5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/3 - (25*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/6 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/4 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/9 + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/3 - 
   (15*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   (45*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/6 - 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 - 5*Subscript[\[Beta], "R1"]^3*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 5]] + 5*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 5]^2] + (25*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/2 - 
   15*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]] + 
   5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]] + 
   5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]] - 
   (5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 6]] -> 
  (-5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/4 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]^2*
    Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]^3])/6 + (5*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 
        3]])/3 + 5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
     Subscript[\[Zeta], 7, 3, 5]] - 5*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 9, 3, 3]] + 
   (49*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/48 + 
   (169475*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4032 + 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]^3])/2 - 15*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 7, 3]] - 45*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]] + 
   45*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 9, 3, 3]] - (147*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/16 - 
   (169475*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/448 - 
   (5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (25*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]])/4 + 
   9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]] - 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]] -> 
  0, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 7]] -> -10*Subsuperscript[\[Gamma], 10, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 7]] -> 
  -10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 6, 4, 1, 1]] - 
   16*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] -> 
  (-9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/14 + 
   9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
     Subscript[\[Zeta], 7, 3]] - (3*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    8 + (21*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3]])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/6 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3]])/3 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 - 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 - 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/4 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7]])/2 + 
   (3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + (3*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7]])/2 - 21*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3]] + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 7, 3]] + 3*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/4 + 
   (21*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/3 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/3 + 
   (6*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   9*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
    Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]] + 
   3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] - 
   3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]] - 
   2*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7]] - 21*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + 3*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 7]] - 21*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7, 3]] + 3*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 7]] - 21*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7, 3]] + 3*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7]] -> 
  3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 7]] -> 20*Subsuperscript[\[Gamma], 10, 
    Subscript[\[Zeta], 5, 3, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] -> 
  20*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5, 3, 3, 3]] - 
   10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 6, 4, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 7]] + Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 9, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
     {9, 3, 5, "(0)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 7]] + Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 11, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {11, 3, 3, "(0)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 7]] + Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 6, 6, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
     {6, 6, 3, 1, 1, "(0)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 7]] -> 
  -1/6*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]) + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]])/6 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]])/3 + 
   14*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
     Subscript[\[Zeta], 7, 3, 5]] - 15*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 9, 3, 3]] + 
   (455*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/16 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] - 
   126*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 7, 3, 5]] + 135*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]] - 
   (4095*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/16 + 
   3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 5, 3, 3]] - 35*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 5, 5, 3, 3]] - 
   18*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]] - 
   (245*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/6 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] -> 
  (5*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]])/3 + 
   (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    6 - (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]])/3 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/8 + 
   (75*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/8 - (5665*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/128 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/18 + 
   (25*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3]])/6 - (5665*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/288 - 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/2 - 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/4 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 + 
   35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + (5*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7]])/2 - (75*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 9, 3]])/2 + 
   (5665*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/32 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   (75*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3]])/2 + 
   (5665*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/32 - 
   4*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 7]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    18 + (25*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/6 - 
   (4825*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/288 + 
   (8225*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/288 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   (75*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/2 + 
   (4825*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/32 - 
   (8225*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/32 - 
   4*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7, 3, 3]] + 18*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 8, 6, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
       Subscript[\[Zeta], 7]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7]^2] -> 
  (-1665*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]])/4 - 
   (1031*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]])/4 + 
   31*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8]] -> 
  -35*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]^2*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]] - (70*Subscript[\[Beta], "R1"]^3*
     Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/3 - 
   (105*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 - (45*Subscript[\[Beta], "R1"]^4*
     Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 + (49*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/12 - 
   (70*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/3 - (105*Subscript[\[Beta], "R1"]^4*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/8 + (69*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/16 + 
   (63*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
       Subscript[\[Zeta], 3]]^2)/64 + 
   (35*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/6 + (35*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R4"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/6 + 
   (105*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/16 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/8 + (45*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/2 + 
   (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/2 - 
   (35*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/6 + 
   (35*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/16 + (35*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/48 - 
   (7*Subscript[\[Beta], "R4"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/12 - 
   (21*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/16 - 
   (9*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/4 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (35*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/12 + 
   (35*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/6 + (105*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/8 + 
   (45*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/4 - 
   (7*Subscript[\[Gamma], "R5"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/2 + (7*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]])/8 - 
   (7*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/12 - 
   (21*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/16 - 
   (9*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/4 + 
   (35*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5]])/6 + (105*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5]])/16 - (7*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]])/3 - 
   (7*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2])/12 - 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2])/16 + 
   (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]])/12 - 
   (3*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 7]])/2 - (7*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2])/12 - 
   (7*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7]])/8 - (7*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 7]])/18 + 
   105*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]^2*
    Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]] + 
   (105*Subscript[\[Beta], "R1"]^4*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subscript[\[Beta], "R4"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (21*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/16 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 + (105*Subscript[\[Beta], "R1"]^4*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - (7*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (21*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/16 - (35*Subscript[\[Beta], "R2"]^3*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/4 - 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/2 - (105*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 + (21*Subscript[\[Beta], "R1"]^5*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 - 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 - (21*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/16 + 
   (21*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/4 + 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/4 - 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]^2*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/4 - 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/4 + 
   (7*Subscript[\[Beta], "R5"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/2 - (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2 + 
   (21*Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^2])/8 + (21*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^2])/4 - (105*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5]])/4 + (7*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2])/4 - 
   (35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5]])/4 + (7*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 7]])/2 + (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 8]] -> 
  (-70*Subscript[\[Beta], "R1"]^3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/3 + 
   (35*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/6 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 + 
   (35*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/6 - 
   (35*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/3 + 
   (49*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/16 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/8 + (35*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/6 + (7*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/6 - 
   (7*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/4 - 
   (63*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/16 - 
   (27*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/4 + 
   (35*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/6 + 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    16 - (7*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/4 - 
   (63*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/16 + 
   (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    12 - (3*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^3])/4 - 
   (7*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/8 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/18 + 
   30*Subscript[\[Beta], "R1"]^4*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
     Subscript[\[Zeta], 3]] - 
   (Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (45*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/4 + (45*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/12 + 
   (35*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (7*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/3 - 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 - 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 + 
   21*Subscript[\[Beta], "R1"]^5*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] - (7*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/4 + 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/8 - (105*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 - 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^2])/4 + (63*Subscript[\[Beta], "R2"]^2*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/8 + 
   (63*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/4 - 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 + 
   (63*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^3])/4 - 
   (35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7]])/2 + 
   (7*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 + 
   (63*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^3])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 8]] -> 
  (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3])/8 + (35*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/12 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^4])/2 - 
   (7*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/8 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/24 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/18 - 
   (33*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 - 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/4 - (35*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7]])/2 + (63*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^4])/4 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 8]] -> 
  (-29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^3*
       Subscript[\[Zeta], 5, 3]])/12 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 8]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] -> 
  (35*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]^2)/6 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/12 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/8 - 
   (35*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/8 - 
   (7*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/12 - (21*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/16 + 
   (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2])/6 + 
   (35*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/12 + (105*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/16 - (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]])/2 + 
   (35*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/24 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/32 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/12 - (7*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    8 + (35*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/12 + (21*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/4 + 
   (35*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 3, 3]])/24 - 
   (203*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/8 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/18 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3]])/3 - 
   (203*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/18 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 
      3, Subscript[\[Zeta], 3]])/8 - 
   (35*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 + 
   (49*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/12 - 
   (35*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 - (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (7*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/3 + 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/4 - 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (7*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 - 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (7*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 + 
   (35*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/4 - (35*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]^2])/2 - 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/4 + 
   (105*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 7, 3]])/2 - 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/8 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/8 - 
   21*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 9, 3]] - (105*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 3, 3]])/16 + 
   (203*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/2 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 9, 3]] + (203*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/12 + 
   (145*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3]])/12 + 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 8]] -> 
  (-7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    18 + (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/3 - 
   (91*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/8 - 
   (245*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/36 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   (819*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/8 + 
   (245*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/12 + 
   (145*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 5, 3]])/12 + 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7, 3, 3]])/2 + 
   10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 8]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7]*Subscript[\[Zeta], 8]] -> 
  (-7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 7]])/12 + (49*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/6 + 
   (49*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3, 3]])/12 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7]^2])/9 + (35*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 9, 5]])/6 + 
   (35*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 11, 3]])/6 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/12 + 
   (77*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/4 + 
   (21*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (49*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/4 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/8 - 
   (147*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 - 
   (147*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/8 + 7*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7]^2] - 
   (105*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 5]])/2 - 
   (105*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 11, 3]])/2 + 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/4 - 
   (693*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/4 - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7]*
       Subscript[\[Zeta], 5, 3]])/12 - 
   (287*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]])/6 + 
   (157*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]])/4 - 
   (7811*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    144, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 9]] -> 45*Subsuperscript[\[Gamma], 10, 
    Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 9]] -> 45*Subsuperscript[\[Gamma], 10, 
    Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 9]] -> 
  45*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/8 + 
   (81*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/8 - (1799*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/48 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/6 + 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3]])/2 - (1799*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/108 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/4 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 9]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (81*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 9, 3]])/2 + 
   (1799*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/12 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (81*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3]])/2 + 
   (1799*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/12 + 
   25*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3]] + 
   28*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 9]] -> 
  -1/3*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]]) + 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/2 - 
   (1799*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/108 - 
   (541*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/216 + 3*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
      Subscript[\[Zeta], 9]] - (81*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]])/2 + 
   (1799*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/12 + 
   (541*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/24 + 
   25*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5, 5, 3]] + 28*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3, 3]] - 
   (5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/2 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
       Subscript[\[Zeta], 9]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 9]] -> 
  45*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 5, 3, 3]] - 750*Subsuperscript[\[Gamma], 10, 
     Subscript[\[Zeta], 5, 5, 3, 3]] - 
   537*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]] - 
   (11*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/2 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 9]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/18 + 
   (115*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 5]])/6 + 
   (70*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 11, 3]])/9 - 
   (105*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/8 + 
   (345*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/8 + 
   (945*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/8 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/4 - 
   (2205*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/8 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/2 - 
   (345*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 5]])/2 - 70*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 11, 3]] + 
   (945*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/8 - 
   (3105*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/8 - 
   17*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]] + 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]])/2 + 
   (84185*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    144, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8]*
    Subscript[\[Zeta], 9]] -> 
  (-29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9]*
       Subscript[\[Zeta], 5, 3]])/12 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 8]*Subscript[\[Zeta], 9]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 10]] -> 
  (119*Subscript[\[Beta], "R1"]^6*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 - 
   (11*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^2)/4 - 
   (33*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/8 - 
   (33*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/16 - 
   140*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
     Subscript[\[Zeta], 5]] - (315*Subscript[\[Beta], "R1"]^4*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/4 + (759*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/112 + 
   (99*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/32 + (55*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/48 + 
   11*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 3]^2] + (33*Subscript[\[Beta], "R1"]^3*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/4 - 35*Subscript[\[Beta], "R1"]^4*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 5]] + (55*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/16 + 
   (55*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/48 + 7*Subscript[\[Beta], "R2"]^2*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 7]] + 14*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]] + 
   (63*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/2 + 27*Subscript[\[Beta], "R1"]^2*
    Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 7]] + (11*Subscript[\[Beta], "R1"]^3*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/3 + (11*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/8 - 
   (11*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    12 - (33*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    16 - (99*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    28 + 14*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
     Subscript[\[Zeta], 7]] + (63*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 7]])/4 - 3*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]] + 
   (2905*Subscript[\[Beta], "R3"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/1692 + 
   (2905*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/752 + 
   (1245*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/188 - 
   (11*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    12 - (33*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    16 + 7*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7]] - 
   (27*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 9]])/14 + (2905*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/1692 + 
   (2905*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3]])/752 - 
   (11*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    12 - (9*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9]])/8 + (2905*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3]])/1692 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9]])/2 - (153*Subscript[\[Beta], "R1"]^7*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (33*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (33*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/16 - (33*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/16 + 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 + (11*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (33*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/16 + 315*Subscript[\[Beta], "R1"]^4*
    Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 4, 
     Subscript[\[Zeta], 5]] - (11*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (33*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/16 - (33*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/16 - 
   33*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] + 
   63*Subscript[\[Beta], "R1"]^5*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 5]] - (11*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   (33*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/16 - 63*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 7]] - 63*Subscript[\[Beta], "R1"]^2*
    Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 7]] - (33*Subscript[\[Beta], "R1"]^4*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2])/4 - 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5]])/2 + (33*Subscript[\[Beta], "R2"]^2*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/8 + (33*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/4 - 
   63*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]] + 
   (9*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 9]])/2 - (2905*Subscript[\[Beta], "R2"]^2*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/376 - 
   (2905*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/188 + 
   (33*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 - 21*Subscript[\[Beta], "R1"]^3*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7]] + 
   (9*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 9]])/2 - (2905*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3]])/188 + 
   (33*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/8 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 9]])/2 - (2905*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 3]])/376 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9]])/2 - 
   (793*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 10]] -> 
  (55*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/24 + 14*Subscript[\[Beta], "R1"]*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 7]] + 11*Subscript[\[Beta], "R1"]^3*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
     Subscript[\[Zeta], 3]^3] + (11*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    24 + (2905*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/1692 - 
   (11*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/6 - (33*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/8 + 
   7*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]] + 
   (2905*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/1692 + (2905*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/752 - (11*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/6 - (9*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/
    8 + (2905*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/1692 + (799*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/64 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 + 
   (799*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/144 + 
   (33*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7 + 
   27*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 7]]*Subsuperscript[\[Gamma], 3, 
     Subscript[\[Zeta], 3]] - (121*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/56 + 
   (1245*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/188 - 
   (27*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]] - 
   (11*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (33*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/8 - 63*Subscript[\[Beta], "R1"]^2*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]] - 
   (99*Subscript[\[Beta], "R1"]^4*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/4 + (11*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 + 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/2 - 
   (2905*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/188 + 
   (33*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 - 21*Subscript[\[Beta], "R1"]^3*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7]] + 
   (9*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 9]])/2 - 
   (2905*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/188 + 
   (33*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/4 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (2905*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/376 - 
   (799*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (799*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 - 
   (793*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 10]] -> 
  -1/2*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]]) + 
   (1849*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/360 + 
   (3989*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/288 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 9]])/2 - 
   (1849*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/40 - 
   (3989*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/32 - 
   (793*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 7, 3]])/94 + 
   (569*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/188 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 10]] -> 
  (-11*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^
        2])/6 + (2665*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 
        3]])/423 + (11*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 
        3]])/2 - (14525*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 5, 3]])/1692 - 
   (2905*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3, 3]])/282 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/2 + 
   3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
     Subscript[\[Zeta], 11, 3]] + (11*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3, 3]])/24 + (31*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/24 - 
   (33*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/8 - 
   3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/2 + 
   (77*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/8 + 
   (33*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/4 - 
   (2665*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/94 - 
   (99*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 + 
   (14525*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 5, 3]])/376 + 
   (8715*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/188 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]])/2 - 
   27*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 11, 3]] - (33*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/8 - 
   (93*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/8 - 
   (793*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7, 3]])/94 - 
   (2520*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]])/47 + 
   (2379*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]])/47 - 
   (210685*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    1128, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7]*
    Subscript[\[Zeta], 10]] -> 
  (-793*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7]*
       Subscript[\[Zeta], 7, 3]])/94 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 7]*Subscript[\[Zeta], 10]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 11]] -> 
  (275*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3]])/2 + 
   (407*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 11]] -> 
  (275*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 5, 3]])/2 + 
   (407*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7, 3, 3]])/2 - 
   (329*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/2 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 11]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 11]] -> 
  -1/6*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]) + 
   (55*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 5]])/2 + 
   (22*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 11, 3]])/3 + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/2 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 11]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 11]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/2 - 
   (495*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 5]])/2 - 66*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 11, 3]] - 
   (45*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/2 + 
   55*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]] + 
   126*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]] - 
   (27199*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    24, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 11]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 11]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 12]] -> 
  (-49049*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^3)/66336 - 
   (386815*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/66336 + 
   (53625*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
       Subscript[\[Zeta], 5]]^2)/22112 + 
   (21021*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/11056 + 
   (89375*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/49752 - 
   (385*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]])/3 + 
   (105105*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/22112 + 
   (35035*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/22112 - 
   (63063*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3])/22112 - 
   (567567*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/176896 + 
   (458315*Subscript[\[Beta], "R1"]^3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    49752 + (21021*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 7]])/11056 + 
   (55*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]])/2 + (495*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]])/16 - (63063*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^3])/44224 - 
   (17875*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2])/12438 - 
   (17875*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2])/5528 - 
   (7007*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    5528 - (63063*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    22112 + (55*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 9]])/4 - 
   (33*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 11]])/14 + (37323*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/22112 - (1870569433205*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/7177024512 - 
   (17875*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]^2])/12438 - 
   (7007*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    5528 - (11*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 11]])/8 + (87087*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/88448 - (1870569433205*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 3, 3]])/12303470592 - 
   (11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 11]])/18 + (29029*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/66336 - (1870569433205*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 5, 3, 3]])/27682808832 + 
   (21021*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^2*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/22112 + 
   (100815*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/22112 - 
   (63063*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/44224 + 
   (21021*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 7]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/11056 - 
   (87087*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/22112 - 
   (87087*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/22112 + 
   (37895*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/11056 - 
   (17875*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/5528 - (63063*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/44224 - 
   (17875*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/5528 + 231*Subscript[\[Beta], "R1"]^5*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]] - 
   (21021*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/2764 - (63063*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/22112 + 
   (567567*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/44224 - 
   (458315*Subscript[\[Beta], "R1"]^4*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/22112 - 
   (21021*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 7]])/2764 - (495*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 9]])/4 + 
   (261261*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/44224 + 
   (189189*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^3])/44224 + 
   (17875*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]^2])/1382 + 
   (63063*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7]])/5528 - 
   (165*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 9]])/4 + (11*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 11]])/2 + 
   (203203*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/22112 - 
   (87087*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 + 
   (17875*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]^2])/2764 + 
   (63063*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/11056 + 
   (11*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 11]])/2 - (87087*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 + 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 11]])/2 - (87087*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 - 
   (24682093*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3]])/
    1547840 + (2439715279523*Subsuperscript[\[Gamma], 10, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/10252892160 - 
   (4*Subscript[\[Beta], "R1"]^3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    9 - (75311*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/154560 - 
   (75311*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/264960 - 
   (75311*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/596160 + 
   Subscript[\[Beta], "R1"]^4*Subsuperscript[\[Gamma], 6, 
     Subscript[\[Zeta], 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
   (75311*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (75311*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (75311*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    100 + (171929*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 
       1]]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
      Subscript[\[Zeta], 12]])/220800 - 
   (2*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    9 - (Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    2 - (141111*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/72128 - 
   (2*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    9 - (47037*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/41216 - 
   (15679*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/30912 + 
   2*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
   (47037*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 7, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
   (47037*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   (47037*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    140 + (347709*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 
       1]]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]])/103040, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 12]] -> 
  (-17875*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^
        2])/12438 - (7007*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 7]])/2764 - 
   (11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/18 + 
   (29029*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]])/33168 - 
   (1870569433205*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/27682808832 - 
   (33*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 11]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   (12441*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/5528 - 
   (1870569433205*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/7177024512 + 
   (11*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 11]])/2 + 
   (29029*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/5528 + 
   (1870569433205*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/3075867648 + 
   (17875*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/2764 + 
   (63063*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/5528 + 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]])/2 - 
   (87087*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]])/11056 + 
   (1870569433205*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/3075867648 - 
   (24682093*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]])/1547840 + 
   (2439715279523*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/10252892160 - 
   (75311*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    596160 - (75311*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    154560 + (75311*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    66240 + (75311*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    66240 + (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/100 + 
   (171929*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/220800 - 
   (2*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 
        3]]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]])/9 - (15679*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3, 3]]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]])/30912 - 
   (141111*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    72128 + (47037*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    10304 + Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
   (47037*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    10304 + (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/140 + 
   (347709*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/103040 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {9, 5, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]])/9 + 
   Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 9, 5]]*Subsuperscript[OverHat[\[Zeta]], 
     {9, 5, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 11, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {11, 3, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]])/9 + 
   Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 11, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {11, 3, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] - 
   (2*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 5, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(2)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]])/9 + 
   Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 5, 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 5, 3, "(2)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] - 
   (2*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(2)"}, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]])/9 + 
   Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 7, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {7, 3, 3, "(2)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, 3, 3, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]])/9 + 
   Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 5, 3, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 3, 3, 3, "(1)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 12]] -> 
  (-24682093*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9, 3]])/1547840 + 
   (2439715279523*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/10252892160 + 
   (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/100 + 
   (171929*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/220800 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/140 + 
   (347709*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/103040 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 5]*Subscript[\[Zeta], 12]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 13]] -> 
  (1001*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 5]])/2 + 
   (1209*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 3]])/2 - 
   (56717*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    120, Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 13]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 13]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 14]] -> 
  (715*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/288 + (39*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]])/16 - 
   (143*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/64 + (143*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 11]])/6 + (403247*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/189504 - 
   (143*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/
    72 - (13*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/
    8 - (13*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 13]])/8 + (4147*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 
        3]])/2688 + (10309*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 
        3]])/3008 - (13*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 13]])/18 + (4147*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 
        3]])/6048 + (10309*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 
        3]])/6768 + (39*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/16 - 
   (10309*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/752 - 
   (4147*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/672 - 
   (143*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/32 - (39*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/4 + 
   (4147*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/448 + 
   (429*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/64 - 
   (143*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 11]])/2 - (403247*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/63168 + 
   (72163*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]])/2256 + 
   (143*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/16 + 
   (117*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/16 + 
   (13*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 13]])/2 - (4147*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/672 - 
   (10309*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/752 + 
   (13*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 13]])/2 - (4147*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/672 - 
   (10309*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/752 - 
   (2*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {9, 3, "(2)"}, Subscript[\[Zeta], 14]])/
    9 + Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {9, 3, "(2)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
     Subscript[\[Zeta], 14]] - (Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]])/3 + 
   Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]] - 
   (Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 5, 3, "(1)"}, Subscript[\[Zeta], 14]])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 5, 3, "(1)"}, Subscript[\[Zeta], 14]])/9 + 
   Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 5, 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 5, 3, "(1)"}, Subscript[\[Zeta], 14]] + 
   Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 5, 5, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 5, 3, "(1)"}, Subscript[\[Zeta], 14]] - 
   (Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, 3, "(1)"}, Subscript[\[Zeta], 14]])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, 3, "(1)"}, Subscript[\[Zeta], 14]])/9 + 
   Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 7, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {7, 3, 3, "(1)"}, Subscript[\[Zeta], 14]] + 
   Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 7, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {7, 3, 3, "(1)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 14]] - (2*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]])/9 + 
   Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
     {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 14]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 9, 5]]*Subsuperscript[OverHat[\[Zeta]], 
     {9, 5, "(0)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 11, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {11, 3, "(0)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5, 3, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 14]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 15]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 15]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 16]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 15]])/6 + (493493*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 
        3]])/520848 + (21906625*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 
        3]])/9179946 + (419595581*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 
        3]])/145837440 - (174158087669988702949818046576038173831168926589608\
8668069358846608506604307641*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 9, Subscript[\[Zeta], 7, 3, 5]])/274314942096000\
0993617720877082403101808828521592853867177279339353323498752 - 
   (5109003862090951911064507572361482405785888445079459119779337287424493536\
3617441*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]])/51205455857920018547530789705538191233764\
799069733272187309214334595371976704 - 
   (41475159751891*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/966027202560 + 
   (2726643828475418734545481089246827506734940285777769316452712081651073979\
078613277*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/24578618811801608902814779058658331\
79220710355347197064990842288060577854881792 + 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 15]])/2 - (493493*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7]*
       Subscript[\[Zeta], 5, 3]])/57872 - 
   (21906625*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]])/1019994 - 
   (419595581*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/16204160 + 
   (1741580876699887029498180465760381738311689265896088668069358846608506604\
307641*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]])/30479438010666677706863565300915590020098\
0946843650429686364371039258166528 + (510900386209095191106450757236148240578\
58884450794591197793372874244935363617441*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]])/56894950953244\
46505281198856170910137084977674414808020812134926066152441856 + 
   (41475159751891*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/107336355840 - 
   (2726643828475418734545481089246827506734940285777769316452712081651073979\
078613277*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/27309576457557343225349754509620368\
6580078928371910784998982476451175317209088 + 
   (2044471*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3]^2])/
    347232 + (250775034394053118098732692709130139514151230628867250147486318\
98498002573781*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]])/
    5043878630606778816738651468236622461954767441857099309230616069207581952\
0 + 
   (1377126273506384894424636146379117236610009024066960124133301620913420555\
301*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]])/
    1681292876868926272246217156078874153984922480619033103076872023069193984\
0 + (162693051013529550039073594517276655154319714542063849232064802013180910\
14428537*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]])/
    7263185228073761496103658114260736345214865116274223005292087139658918010\
880 + (9109318283762395476634755708025653095315849574980060499593421925768920\
018641473*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]])/
    3631592614036880748051829057130368172607432558137111502646043569829459005\
440 - 
   (1904299746760875649616896181444484784658111471563375621329727894148179236\
87*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/
    81221878109609964842812422998979427728740216455025753771829566331845120 - 
   (11747*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    2170200 + 
   (814110307352269936817322205803481738925423827599790719031301329628104199*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/6079675135106385180890338823320\
928860391907184381325060233331869134138960 + 
   (907314761086570591761594746217627094030882720768487126195394372970458857*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/1621246702695036048237423686218\
9143627711752491683533493955551651024370560 - 
   (2019649963*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    14375404800 - (8298820530960011102025953319492428006720943447294180535820\
89712112019619269*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/7781984172936173031539633693850\
78894130164119600809607709866479249169786880 + 
   (35241*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    723400 - 
   (814110307352269936817322205803481738925423827599790719031301329628104199*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/6755194594562650200989265359245\
47651154656353820147228914814652126015440 - 
   (907314761086570591761594746217627094030882720768487126195394372970458857*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/1801385225216706720263804095798\
793736412416943520392610439505739002707840 + 
   (2019649963*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    1597267200 + (82988205309600111020259533194924280067209434472941805358208\
9712112019619269*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/8646649081040192257266259659834\
2099347796013288978845301096275472129976320 + 
   (3257453436979916304248077255954050872715557695402715233094004665495245453*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    750577177173627800109918373249497390171840393133496921016460724584461600 \
+ (208033859977215978640274409948208342738475792909385734205172689292536413*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    250192392391209266703306124416499130057280131044498973672153574861487200 \
+ 
   (
     251367572833541858893510232158969201625923046020742783220721091003091105601\
*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    1080831135130024032158282457479276241847450166112235566263703443401624704\
00 + 
   (6196297933497699858623232565456614614338073500463086137683438546373190206\
49*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    5404155675650120160791412287396381209237250830561177831318517217008123520\
0 - (24626250224172165430364541916999487877204549844357972209069514234557241*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    1305351612475874434973771083912169374211896335884342471332975173190368 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 16]])/
    7518613563703082866635396990554841571121880102550124823362911098 - 
   (11747*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    1012760 + 
   (904341317893356199959406629636907113864338423163415893078986623911459*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    1667949282608061778022040829443327533715200873629993157814357165743248 + 
   (62130295986655694584459476769772724002540830605574064702824940700109543*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/2802154794781543787077028593464\
79025664153746769838850512812003844865664 - 
   (1361512541*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    2236174080 - (17278428727539477761886621522654822232692632768184803996149\
4691336042075001*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/4035102904485423053390921174589\
2979695638139534856794473844928553660655616 + 
   (105723*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    1012760 - 
   (8139071861040205799634659666732164024779045808470743037710879615203131*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    1667949282608061778022040829443327533715200873629993157814357165743248 - 
   (186390887959967083753378430309318172007622491816722194108474822100328629*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    93405159826051459569234286448826341888051248923279616837604001281621888 + 
   (4084537623*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    745391360 + (172784287275394777618866215226548222326926327681848039961494\
691336042075001*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/4483447671650470059323245749543\
664410626459948317421608204992061517850624 + 
   (1971143522161905608522219378609631157252299340934700386140875069521070851*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    116756449782564324461542858061032927360064061154099521047005001602027360 \
+ (1140915173753761042581953624529906378835548777225324322072796368117035979*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    350269349347692973384628574183098782080192183462298563141015004806082080 \
+ (18292480534707279729204313208521951181303289840514827174176212953143791543*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    1868103196521029191384685728976526837761024978465592336752080025632437760 \
+ 
   (
     130022660892217581188690717160679672920891733738850577619832376109801248461\
*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    2802154794781543787077028593464790256641537467698388505128120038448656640 \
- (224861837176052304144153511272908771431654921285155628495798035861649349*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    3045820429110373681605465862461728539827758117063465766443608737444192 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 5, 3]] -> 
  (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 
        3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/14 - 
   (9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/14 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/8 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/6 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3]])/6 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/4 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3]])/2 - 
   (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3]] -> 
  -1/3*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]) - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/6 + 
   (6*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/7 - 
   (9*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/14 - 
   2*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5, 3]] + 
   (3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/2 + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/2 - 
   (3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (5*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 5, 3]] -> 
  (21*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 5, 3]] -> 
  (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/6 + (5*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/6 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/8 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/18 + 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/4 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3]]/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 5, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
       3, 3]]/2 + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*
    Subscript[\[Zeta], 5, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]])/18 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/24 - 
   (70*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/9 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7]*Subscript[\[Zeta], 5, 3]])/2 - 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/8 + 
   70*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 6, 4, 3, 1, 1]] - 
   (29*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3]^2])/6 + 
   (9*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/10 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3]] -> -3*Subsuperscript[\[Gamma], 10, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 7, 3]] -> 
  -3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 6, 4, 1, 1]] - 
   3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7, 3]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/8 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/8 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/6 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 3]])/6 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 7, 3]] -> 
  -3*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 6, 4, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 7, 3]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]])/18 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]])/18 + 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/8 + 
   (35725*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4032 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7, 3]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]])/2 - 
   (63*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/8 - 
   (35725*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/448 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]/2 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]/4 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 9, 3]] -> 
  (10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3]])/3, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 9, 3]] -> 
  (10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3, 3]])/3 + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 9, 3]] -> 
  -1/6*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]]) - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]])/6 - 
   (65*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/9 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]])/2 + 65*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]] - 
   (10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]])/3 - 
   (35*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/9 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 9, 5]] -> 
  25*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]] + 
   (43*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]])/3 - 
   (16*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]])/3 + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 11, 3]] -> 
  (-175*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]])/2 - 
   (89*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]])/2 + 
   8*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3, 3]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5, 3, 3]] -> 
  (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 
        3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3, 3]] -> 
  -1/6*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]) - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/6 + 
   (3*Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 5, 3, 3, 3]])/2 + 
   10*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 5, 3, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 6]*Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 5, 3]] -> 
  (-14*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/5, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 5, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5, 5, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3, 3]] -> 
  2*Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7, 3, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3, 5]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7, 3, 5]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 9, 3, 3]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 3, 3]], 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3, 3, 3]] -> 
  (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 6, 4, 1, 1]] -> 0, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 6, 4, 1, 1]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]] + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]] + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]] + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]] + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]] + Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 
       1]], Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 6, 4, 1, 1]] -> 
  -1/6*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]]) - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]])/3 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 1, 1]])/2 + 
   15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (666668987548207445291136082835452110408427721197428479107093*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    12531022606171804777725661650924735951869800170916874705604851830 + 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    2165360706346487865590994333279794372483101469534435949128518396224 - 
   (295304399382461084891344257861570039074778648025744935293789*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (6000020887933867007620224745519068993675849490776856311963837*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    12531022606171804777725661650924735951869800170916874705604851830 - 
   (25827779834536302531028091171372347743286381350975970219727431*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(8)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    240595634038498651732332703697754930275900163281603994347613155136 - 
   (5739653184046645240915776658273418042737227480315567729790693*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    1253102260617180477772566165092473595186980017091687470560485183 - 
   (13402550983943151801030119980547578099984831574898956837630929*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    18796533909257707166588492476387103927804700256375312058407277745 + 
   (290734020342376260315353483823600065730474139238065162784906147*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    100248180849374438221805293207397887614958401367334997644838814640 + 
   (136059699746647670131834577246440396406634410822192763614159653*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (126065445172000291960294191526852898028239841700854642965278847*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    7518613563703082866635396990554841571121880102550124823362911098 + 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    11277920345554624299953095485832262356682820153825187235044366647 - 
   (504363792719577845833858825763962655870075900591383059400813*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    5012409042468721911090264660369894380747920068366749882241940732 + 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    15157524944425415059136960332958560607381710286741051643899628773568 - 
   (598040912057717154181929227840814920868228125479108995846710*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 7, 3, 5]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    1253102260617180477772566165092473595186980017091687470560485183 + 
   (4539274134476200612504729431875663902830683105322447534607317*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 9, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    5012409042468721911090264660369894380747920068366749882241940732 - 
   (223003227572988471880276302243114172876907174067092407863208345*
     Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 9, 
      Subscript[\[Zeta], 6, 4, 3, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(6)"}, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    1684169438269490562126328925884284511931301142971227960433292085952 - 
   (92504795278499533636711746143047466701663039877354022996360235*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 5]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (43755632742814377600736917816190740491990726762042788392813059*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 13, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    26315147472960790033223889466941945498926580358925436881770188843 + 
   (102867988076252328851776991047319496489139451141547223454579339*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    17543431648640526688815926311294630332617720239283624587846792562 + 
   (4797043318695054156488598914160042033651259091723899920383707*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 3, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    15037227127406165733270793981109683142243760205100249646725822196 + 
   (4117333977332205882598857382772369160979625914430888089943125195*
     Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 8, 6, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
    105260589891843160132895557867767781995706321435701747527080755372, 
 Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 6, 4, 3, 1, 1]] -> 
  Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 7, 5, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 5, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 9, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 11, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 5, 3, 3, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]] + 
   Subsuperscript[\[Gamma], 10, Subscript[\[Zeta], 6, 6, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 6, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 2]*Subscript[\[Zeta], 6, 4, 3, 1, 1]]}


==> anc/gamma4.m <==
{Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 4]] -> 
  -1/2*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]) + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2}


==> anc/gamma5.m <==
{Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 4]] -> 
  -(Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]) - (3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/8 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  0, Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/8 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2}


==> anc/gamma6.m <==
{Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^2] -> 0, 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 - (3*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/4 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/10 + (3*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/5 + 3*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2], 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]] -> 
  0, Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 6]] -> 
  (3*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/4 - (Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]] -> 
  0, Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7]] -> 0, 
 Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 8]] -> 
  (-7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/10 + (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/12}


==> anc/gamma7.m <==
{Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^2] -> 0, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^3] -> 0, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 4]] -> 
  -2*Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]] - (9*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/8 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/5 - (Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]])/4 + 
   (3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  (-6*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/5 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/2 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/8 - 
   (Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] + 3*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2], 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3])/4 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]] -> 
  0, Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]] -> 
  -1/4*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]) + 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/4 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   2*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 6]] -> 
  (5*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 + 3*Subscript[\[Beta], "R1"]^2*
    Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]] + (5*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/4 - (15*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 - 
   Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 5]] - (5*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/12 - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/12 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/8 + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] -> 
  (-5*Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]] -> 
  0, Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7]] -> 3*Subsuperscript[\[Gamma], 7, 
    Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 8]] -> 
  (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^2)/12 + 
   (35*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/8 - 
   (7*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/5 - (7*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]])/12 - 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 - (35*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/4 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/2 + (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 8]] -> 
  (-29*Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9]] -> 
  45*Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 10]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]])/4 + (9*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/2 - 
   (793*Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3]] -> 0}


==> anc/gamma8.m <==
{Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^2] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^3] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 4]] -> 
  (-5*Subscript[\[Gamma], "R5"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/2 - (3*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/2 - 
   (9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/10 - (Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]])/2 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]])/14 + (3*Subscript[\[Beta], "R5"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  (-9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/5 - Subscript[\[Gamma], "R2"]*
    Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2] - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2])/7 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/5 - 
   Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]] + 
   3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] + 3*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2] + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 3]^2], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3])/2 - (9*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/14 - 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/10 + 
   (Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/2 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^3])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 4]] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]] -> 
  0, Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]] -> 
  -1/2*(Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]) + 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/2 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/14 + 
   (15*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/14 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/7 + 
   (15*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/14 + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]] - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]]/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5]^2] -> 
  (-7*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6]] -> 
  (15*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/14 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/7 + 5*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]] + 
   (9*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/7 + (5*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/2 - (5*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/2 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/14 - 
   (3*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/2 - (5*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/6 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]])/14 - (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]] -> 
  (15*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/7 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/7 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/6 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/14 - 
   3*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
     Subscript[\[Zeta], 3]] - 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/14 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/2 + 
   (9*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]^2])/7 + (15*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]])/7 + 
   5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 5]^2] - 15*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7, 3]] - 
   (5*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]] -> 
  0, Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 7]] -> -10*Subsuperscript[\[Gamma], 8, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/14 + 
   3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
     Subscript[\[Zeta], 7, 3]] + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + 3*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] -> 
  -4*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 8]] -> 
  (-15*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 + 
   (35*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
       Subscript[\[Zeta], 3]]^2)/24 + Subscript[\[Gamma], "R1"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]] + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/2 + (35*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/4 - (3*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/4 - 
   (7*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/4 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]])/4 - 
   (21*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/10 - (3*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/4 - (7*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]])/6 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 7]])/2 + (21*Subscript[\[Beta], "R1"]^5*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/4 - (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/4 - 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/4 + 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/4 - 
   (35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/4 + (7*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^2])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 7]])/2 + (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 8]] -> 
  (-9*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   (21*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/10 + 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (63*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/8 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] -> 
  (-29*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/12 + 
   (145*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 5, 3]])/12 + 
   (29*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9]] -> 
  45*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] -> 
  25*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 5, 3]] + 
   28*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 10]] -> 
  (11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/7 + 9*Subscript[\[Beta], "R1"]^2*
    Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 7]] - (33*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/28 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]])/2 + (415*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/188 - 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 9]])/14 - (11*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/4 - 
   21*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 7]] + (33*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/8 + (9*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/2 - 
   (2905*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/376 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 9]])/2 - 
   (793*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 10]] -> 
  (-793*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11]] -> 
  (275*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 5, 3]])/2 + 
   (407*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 12]] -> 
  (-11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 11]])/14 + (12441*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/22112 - (1870569433205*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/21531073536 + 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 11]])/2 - (87087*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 - 
   (24682093*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 9, 3]])/1547840 + 
   (2439715279523*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 
       1]])/10252892160 - (75311*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    463680 + (75311*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (3*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    100 + (171929*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    220800 - (47037*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/72128 + 
   (47037*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   (9*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    140 + (347709*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    103040, Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/14 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/14 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/2 - 
   (3*Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3]] -> -3*Subsuperscript[\[Gamma], 8, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3, 3]] -> 0}


==> anc/gamma9.m <==
{Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]] -> 
  0, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^2] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^3] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 3]^4] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]] -> 
  -3*Subscript[\[Gamma], "R6"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]] - (15*Subscript[\[Gamma], "R5"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/8 - 
   (6*Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/5 - (3*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]])/4 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]])/7 - (3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]])/16 + 
   (3*Subscript[\[Beta], "R6"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R5"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]])/2 + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]] -> 
  (-12*Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/5 - (3*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/2 - 
   (6*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2])/7 - (3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]^2])/8 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/10 - 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/8 + 
   3*Subscript[\[Beta], "R4"]*Subsuperscript[\[Gamma], 5, 
     Subscript[\[Zeta], 3]^2] - 
   (3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]])/2 + 
   3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
     Subscript[\[Zeta], 3]^2] + 3*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2] + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^2], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 4]] -> 
  (-9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^3])/4 - (9*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/7 - 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^3])/16 - 
   (9*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/10 + 
   (9*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/8 + 
   (9*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^3])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 4]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^4])/4 - 
   (Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 - 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 + 
   (3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/2 + 
   6*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^4] + (Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]] -> 
  0, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 5]] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]] -> 
  (-3*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/4 + 
   (15*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/4 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/7 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/7 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/16 + 
   (15*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3]])/16 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (6*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/5 + 
   (3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/8 - 
   3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]] + 
   (3*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 
  (-6*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/7 + 
   (15*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/7 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/8 + 
   (15*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/16 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 + 
   (15*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (12*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/5 + 
   3*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] - 
   (3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 - 
   (15*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/2 + 
   3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]] - 
   (15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]] - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]]/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]] -> 
  Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6, 4, 
       1, 1]]/2 - (25*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 
       1, 1]])/4, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5]^2] -> 
  (-7*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5]^2] -> 
  (-7*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (9*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5]^2] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/16 + 
   (15*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/16 - 
   (75*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 5, 3]])/32 - 
   (27*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/8 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   (75*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 5, 3]])/4 + 27*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6]] -> 
  (15*Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/8 + (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R4"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/8 + 
   (15*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/7 + 
   (30*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/7 + (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]])/2 + 
   6*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R4"]*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]] + 
   (15*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/16 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/8 + (30*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/7 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/4 - 
   (25*Subscript[\[Gamma], "R5"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/8 + (15*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/8 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]])/7 - 
   2*Subscript[\[Gamma], "R4"]*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 5]] + (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]])/16 - (5*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/4 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]])/7 - (5*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]])/16 - 
   (5*Subscript[\[Beta], "R2"]^3*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - 15*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Beta], "R3"]*
    Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]] - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]^2*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 + 
   (5*Subscript[\[Beta], "R5"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/2 - (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]])/2 + (5*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]] -> 
  (15*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/8 + 
   (30*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/7 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/4 + 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/4 + (30*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/7 + (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 3]^2])/8 - (5*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    4 - (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/7 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/16 - 
   (15*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/4 - 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (3*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - 2*Subsuperscript[\[Beta], 5, 
     Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
     Subscript[\[Zeta], 3]] + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (25*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/8 - 
   15*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/2 - 
   5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
     Subscript[\[Zeta], 3]^2] + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 6]] -> 
  (45*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/16 - 
   (5*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/7 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/16 - 
   (5*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (25*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]^2])/8 - 
   (15*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/2 + 
   (5*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + (5*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/2 + 
   (9*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^3*
    Subscript[\[Zeta], 6]] -> 
  (9*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/4 - 
   (3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/4, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 6]] -> 
  (15*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 + 
   (15*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    16 - (75*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/16 - 
   (10*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5]^2])/7 + (30*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]])/7 - 
   (5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]^2])/8 + (15*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3]])/8 - 
   (15*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 + 6*Subscript[\[Beta], "R1"]^2*
    Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] + 
   (Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (5*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/8 - 
   (5*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/2 + 
   (25*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/2 + 5*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + 5*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]^2] - 
   15*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 7, 3]] - 
   (5*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]] -> 
  0, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 7]] -> -10*Subsuperscript[\[Gamma], 9, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 7]] -> 
  -10*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 6, 4, 1, 1]] - 
   16*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 7]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/7 + 
   6*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
     Subscript[\[Zeta], 7, 3]] - (3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    16 + (21*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3]])/8 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 + 
   (3*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/2 - 
   (15*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/8 - 
   3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]] + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]] + (3*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7]])/2 - 21*Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3]] + 
   3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/4 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/8 + 
   (39*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/8 + 
   6*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2] + 
   3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]] - 
   39*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]] - 
   (6*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6]])/5, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 7]] -> 20*Subsuperscript[\[Gamma], 9, 
    Subscript[\[Zeta], 5, 3, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/16 + 
   (75*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/16 - 
   (5665*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/256 + 
   (5*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/2 - 
   (25*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/8 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   (75*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 9, 3]])/2 + 
   (5665*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/32 - 
   4*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 8]] -> 
  (-105*Subscript[\[Beta], "R1"]^3*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]])/4 - 15*Subscript[\[Beta], "R1"]^4*
    Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
     Subscript[\[Zeta], 3]] + (21*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/8 - 
   (105*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]])/16 + 
   (39*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]])/16 + (105*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]^2)/256 + 
   (105*Subscript[\[Beta], "R2"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/32 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/16 + 15*Subscript[\[Beta], "R1"]*
    Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
    Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]] + 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 + 
   (147*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]])/160 - (21*Subscript[\[Beta], "R3"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/32 - 
   (3*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/2 - 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R3"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/8 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/16 + (15*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/2 - (14*Subscript[\[Gamma], "R4"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]])/5 - 
   (21*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/32 - 
   (3*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^2])/2 + 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5]])/32 - 
   (7*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 7]])/4 - (21*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]^2])/32 - Subscript[\[Gamma], "R2"]*
    Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7]] - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7]])/16 + (105*Subscript[\[Beta], "R1"]^4*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/2 - (21*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/8 - 
   (21*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/32 + (21*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/40 + 
   (21*Subscript[\[Beta], "R1"]^5*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/2 - (21*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/8 - 
   (21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/32 - (105*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 - (105*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 - (21*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 3]])/8 + 
   (21*Subscript[\[Beta], "R2"]^2*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/8 + (21*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/4 - (105*Subscript[\[Beta], "R1"]^2*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 5]])/4 + (7*Subscript[\[Beta], "R4"]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^2])/4 - 
   (35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5]])/4 + (7*Subscript[\[Beta], "R3"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^2])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 7]])/2 + (7*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 8]] -> 
  (105*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/16 + 
   (189*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 3]^2])/160 - 
   (63*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/32 - 
   (9*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/2 + 
   (105*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    32 - (63*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^3])/32 - 
   Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]] - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/16 + 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/8 - (63*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/40 - 
   (7*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 - 
   (14*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 3]])/5 - 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (63*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]^3])/4 - 
   (35*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/4 + 
   (7*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]])/2 + 
   (63*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^3])/8 + 
   (7*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
    Subscript[\[Zeta], 8]] -> 
  (-7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/16 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 7]])/2 - 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5, 3]])/12, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] -> 
  (-21*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/32 + (105*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/32 + 
   (105*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/64 - 
   (7*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/16 + 
   (21*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/8 - 
   (203*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 - 
   (14*Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/5 + 
   (7*Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]])/2 + 
   (21*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/8 - 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/8 - 
   (105*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/16 + 
   (7*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]])/2 - 
   21*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 9, 3]] + (203*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/12 + 
   (145*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 5, 3]])/12 + 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7]*Subscript[\[Zeta], 8]] -> 
  (-29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7]*
       Subscript[\[Zeta], 5, 3]])/12 - 
   (287*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]])/6 + 
   (157*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]])/4 - 
   (7811*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/144, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9]] -> 
  45*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 9]] -> 
  (-45*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2])/4 + 
   (135*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 + 
   90*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2] - 
   270*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]] - 
   18*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
      Subscript[\[Zeta], 6]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/16 + 
   (81*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9, 3]])/16 - 
   (1799*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/96 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]] + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (81*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 9, 3]])/2 + 
   (1799*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/12 + 
   25*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 5, 3]] + 
   28*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 3]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6]*Subscript[\[Zeta], 9]] -> 
  -17*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]] + 
   (29*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]])/2 + 
   (84185*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    144, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 10]] -> 
  (-99*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]^2)/80 - 
   (315*Subscript[\[Beta], "R1"]^4*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/8 + 
   (429*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]])/112 + (165*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 5]])/128 + 
   (33*Subscript[\[Beta], "R1"]^3*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 3]^2])/8 + 
   (231*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 5]])/160 + (63*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]])/4 + 
   18*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R2"]*
    Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 7]] - 
   (33*Subscript[\[Beta], "R2"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    32 - (33*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    14 + (63*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 7]])/8 - 
   (9*Subscript[\[Gamma], "R3"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 9]])/4 + (2905*Subscript[\[Beta], "R2"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 6, 
      Subscript[\[Zeta], 5, 3]])/1504 + 
   (415*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]])/94 - 
   (33*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/
    32 - (9*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 9]])/7 + (2905*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3]])/1504 - 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 9]])/16 + (33*Subscript[\[Beta], "R1"]^3*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/20 - 
   (33*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/32 + (33*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 5, Subscript[\[Zeta], 5]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/40 - 
   (33*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 3]])/32 + 63*Subscript[\[Beta], "R1"]^5*
    Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]] - 
   (33*Subscript[\[Beta], "R2"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/8 - (33*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 4, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 4, Subscript[\[Zeta], 5]])/32 - 
   (33*Subscript[\[Beta], "R1"]^4*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 3]^2])/4 - (33*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 5]])/8 - 
   63*Subscript[\[Beta], "R1"]^2*Subscript[\[Beta], "R2"]*
    Subsuperscript[\[Gamma], 5, Subscript[\[Zeta], 7]] + 
   (33*Subscript[\[Beta], "R1"]*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5]])/4 - 21*Subscript[\[Beta], "R1"]^3*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 7]] + 
   (9*Subscript[\[Beta], "R3"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 9]])/2 - (2905*Subscript[\[Beta], "R1"]*
     Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 5, 3]])/188 + 
   (33*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]])/8 + 
   (9*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 9]])/2 - (2905*Subscript[\[Beta], "R1"]^2*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 5, 3]])/376 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 9]])/2 - 
   (793*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 10]] -> 
  (-33*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]^2*
       Subscript[\[Zeta], 5]])/16 + (2905*Subscript[\[Beta], "R1"]*
     Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/1504 - 
   (9*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/16 + 
   (799*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/128 - 
   (9*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/4 + 
   (9*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 9]])/2 + 
   (33*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5]])/4 - 
   (2905*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/376 + 
   (9*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 9]])/2 - 
   (799*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 6, 4, 1, 1]])/16 - 
   (793*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 7, 3]])/94, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 10]] -> 
  (-793*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 7, 3]])/94 - 
   (2520*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]])/47 + 
   (2379*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]])/47 - 
   (210685*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    1128, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 11]] -> 
  (275*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 5, 3]])/2 + 
   (407*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*Subscript[\[Zeta], 11]] -> 
  55*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]] + 
   126*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]] - 
   (27199*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/24, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 12]] -> 
  (89375*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 4, 
       Subscript[\[Zeta], 5]]^2)/88448 + 
   (441441*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]])/221120 - 
   (567567*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 3]^3])/353792 + 
   (495*Subscript[\[Beta], "R1"]^2*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 9]])/32 - 
   (17875*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5]^2])/11056 - 
   (63063*Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/
    44224 - (11*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 11]])/7 + (12441*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/11056 - (1870569433205*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]])/10765536768 - 
   (11*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 11]])/16 + (87087*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 
        3]])/176896 - (1870569433205*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 3, 3]])/24606941184 + 
   (63063*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 5, 
      Subscript[\[Zeta], 7]]*Subsuperscript[\[Gamma], 3, 
      Subscript[\[Zeta], 3]])/55280 - 
   (87087*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/22112 - 
   (17875*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 4, 
      Subscript[\[Zeta], 5]]*Subsuperscript[\[Gamma], 4, 
      Subscript[\[Zeta], 5]])/11056 - 
   (63063*Subscript[\[Beta], "R1"]*Subsuperscript[\[Beta], 3, 
      Subscript[\[Zeta], 3]]*Subsuperscript[\[Gamma], 5, 
      Subscript[\[Zeta], 7]])/11056 + 
   (189189*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 3]^3])/44224 - 
   (165*Subscript[\[Beta], "R1"]^3*Subsuperscript[\[Gamma], 6, 
      Subscript[\[Zeta], 9]])/4 + 
   (87087*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
     Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]])/11056 + 
   (17875*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5]^2])/2764 + 
   (63063*Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7]])/11056 + 
   (11*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 11]])/2 - (87087*Subscript[\[Beta], "R2"]*
     Subsuperscript[\[Gamma], 7, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 + 
   (11*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 11]])/2 - (87087*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 5, 3]])/22112 + 
   (1870569433205*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/3075867648 - 
   (24682093*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3]])/1547840 + 
   (2439715279523*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 
       1]])/10252892160 - (75311*Subscript[\[Gamma], "R2"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 5, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    231840 - (75311*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/529920 + 
   (75311*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (75311*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/66240 + 
   (3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    100 + (171929*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
    220800 - (Subscript[\[Beta], "R1"]*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 7, Subscript[\[Zeta], 7, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    4 - (47037*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/36064 - 
   (47037*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/82432 + 
   Subscript[\[Beta], "R1"]^2*Subsuperscript[\[Gamma], 7, 
     Subscript[\[Zeta], 7, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
   (47037*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   (47037*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/10304 + 
   (9*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    140 + (347709*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
    103040, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 12]] -> 
  (-24682093*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]])/1547840 + 
   (2439715279523*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/10252892160 + 
   (3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/100 + 
   (171929*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/220800 + 
   (9*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 9, 3]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/140 + 
   (347709*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]]*Subsuperscript[OverHat[\[Zeta]], 
      {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/103040 + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]] + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]]*
    Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 13]] -> 
  (1001*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 7, 3, 5]])/2 + 
   (1209*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 3, 3]])/2 - 
   (56717*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/
    120, Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 14]] -> 
  (-13*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 13]])/16 + (4147*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 
        3]])/5376 + (10309*Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 
        3]])/6016 + (13*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 13]])/2 - (4147*Subscript[\[Beta], "R1"]*
     Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 5, 3]])/672 - 
   (10309*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/752 + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 9, 5]]*
    Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, Subscript[\[Zeta], 14]] + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 11, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
     Subscript[\[Zeta], 14]] - (Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 5, 5, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
      Subscript[\[Zeta], 14]])/8 + Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 5, 5, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
     Subscript[\[Zeta], 14]] - (Subscript[\[Gamma], "R1"]*
     Subsuperscript[\[Beta], 8, Subscript[\[Zeta], 7, 3, 3]]*
     Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
      Subscript[\[Zeta], 14]])/8 + Subscript[\[Beta], "R1"]*
    Subsuperscript[\[Gamma], 8, Subscript[\[Zeta], 7, 3, 3]]*
    Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
     Subscript[\[Zeta], 14]] + Subsuperscript[\[Gamma], 9, 
     Subscript[\[Zeta], 5, 3, 3, 3]]*Subsuperscript[OverHat[\[Zeta]], 
     {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5, 3]] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/7 - 
   (3*Subscript[\[Gamma], "R2"]*Subsuperscript[\[Beta], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/7 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/16 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/16 + 
   (3*Subsuperscript[\[Beta], 6, Subscript[\[Zeta], 5, 3]]*
     Subsuperscript[\[Gamma], 3, Subscript[\[Zeta], 3]])/2 - 
   3*Subsuperscript[\[Beta], 3, Subscript[\[Zeta], 3]]*
    Subsuperscript[\[Gamma], 6, Subscript[\[Zeta], 5, 3]] + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R2"]*Subsuperscript[\[Gamma], 7, 
      Subscript[\[Zeta], 5, 3, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5, 3, 3]])/2 - 
   (3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
       Subscript[\[Zeta], 6, 4, 1, 1]])/2 - 
   (5*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*
    Subscript[\[Zeta], 5, 3]] -> 
  (21*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6]*
    Subscript[\[Zeta], 5, 3]] -> 
  (-5*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/16 + 
   (5*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 5]*Subscript[\[Zeta], 5, 3]])/2 + 
   Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3, 3, 3]]/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3]] -> -3*Subsuperscript[\[Gamma], 9, 
    Subscript[\[Zeta], 6, 4, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 7, 3]] -> 
  -3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
      Subscript[\[Zeta], 6, 4, 1, 1]] - 
   3*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 7, 3]] -> 
  (-3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/16 - 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/16 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/2 + 
   (3*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
      Subscript[\[Zeta], 7, 3, 3]])/2, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 9, 3]] -> 
  (10*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 5, 3, 3, 3]])/3, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 3, 3]] -> 0, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*
    Subscript[\[Zeta], 5, 3, 3]] -> 
  -1/4*(Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2]) + 
   (3*Subscript[\[Gamma], "R1"]*Subsuperscript[\[Beta], 8, 
      Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]])/4 + 
   2*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]^2] - 
   6*Subscript[\[Beta], "R1"]*Subsuperscript[\[Gamma], 8, 
     Subscript[\[Zeta], 3]*Subscript[\[Zeta], 7, 3]] - 
   (2*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*
       Subscript[\[Zeta], 6]])/5, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 4]*
    Subscript[\[Zeta], 5, 3, 3]] -> 
  10*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 5, 5, 3]] -> 
  (-14*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]])/5, 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 7, 3, 3]] -> 
  2*Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 6, 4, 3, 1, 1]], 
 Subsuperscript[\[Gamma], 9, Subscript[\[Zeta], 2]*
    Subscript[\[Zeta], 6, 4, 1, 1]] -> 0}


==> anc/hatMZV.w12.14.16.g.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{hMZV[3] -> SeriesData[\[Epsilon], 0, {MZV[3], (3*MZV[4])/2, 0, 
    (-5*MZV[6])/2, 0, (21*MZV[8])/2, 0, (-153*MZV[10])/2, 0, 
    (1705*MZV[12])/2, 0, (-26949*MZV[14])/2, 0, (573405*MZV[16])/2}, 0, 14, 
   1], hMZV[5] -> SeriesData[\[Epsilon], 0, {MZV[5], (5*MZV[6])/2, 0, 
    (-35*MZV[8])/4, 0, 63*MZV[10], 0, (-2805*MZV[12])/4, 0, 
    (22165*MZV[14])/2, 0, (-943215*MZV[16])/4}, 0, 12, 1], 
 hMZV[7] -> SeriesData[\[Epsilon], 0, {MZV[7], (7*MZV[8])/2, 0, -21*MZV[10], 
    0, 231*MZV[12], 0, (-7293*MZV[14])/2, 0, (155155*MZV[16])/2}, 0, 10, 1], 
 hMZV[9] -> SeriesData[\[Epsilon], 0, {MZV[9], (9*MZV[10])/2, 0, 
    (-165*MZV[12])/4, 0, (1287*MZV[14])/2, 0, (-109395*MZV[16])/8}, 0, 8, 1], 
 hMZV[11] -> SeriesData[\[Epsilon], 0, {MZV[11], (11*MZV[12])/2, 0, 
    (-143*MZV[14])/2, 0, (3003*MZV[16])/2}, 0, 6, 1], 
 hMZV[13] -> SeriesData[\[Epsilon], 0, {MZV[13], (13*MZV[14])/2, 0, 
    (-455*MZV[16])/4}, 0, 4, 1], hMZV[15] -> SeriesData[\[Epsilon], 0, 
   {MZV[15], (15*MZV[16])/2}, 0, 2, 1], 
 hMZV[5, 3] -> SeriesData[\[Epsilon], 0, {(-29*MZV[8])/12 + MZV[5, 3], 
    (-15*MZV[4]*MZV[5])/2, (-2905*MZV[10])/376, (25*MZV[5]*MZV[6])/2, 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
      Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(6)"}, 
      Subscript[\[Zeta], 14]], (765*MZV[5]*MZV[10])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(7)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
     MZV[2]*MZV[3]^3*MZV[5]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
     MZV[5]^2*MZV[6]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
     MZV[4]*MZV[5]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
     MZV[3]*MZV[6]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
     MZV[2]*MZV[7]^2*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
     MZV[3]*MZV[5]*MZV[8]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
     MZV[3]*MZV[4]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
     MZV[2]*MZV[5]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
     MZV[3]^2*MZV[10]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
     MZV[2]*MZV[3]*MZV[11]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 16]] + MZV[2]*MZV[3]^2*MZV[5, 3]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
     MZV[8]*MZV[5, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
     MZV[6]*MZV[7, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
     MZV[4]*MZV[9, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
     MZV[2]*MZV[9, 5]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
     MZV[2]*MZV[11, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
     MZV[2]*MZV[3]*MZV[5, 3, 3]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 5, 3, 3]] + MZV[2]*MZV[5, 3, 3, 3]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 5, 3, 3, 3]] + MZV[4]*MZV[6, 4, 1, 1]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
        Subscript[\[Zeta], 6, 4, 1, 1]]}, 0, 9, 1], 
 hMZV[7, 3] -> SeriesData[\[Epsilon], 0, {(-793*MZV[10])/94 + MZV[7, 3], 
    -15*MZV[5]*MZV[6] - 21*MZV[4]*MZV[7], 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]], 35*MZV[6]*MZV[7] + (105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(4)"}, 
      Subscript[\[Zeta], 14]], -147*MZV[7]*MZV[8] - 378*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(5)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
     MZV[2]*MZV[3]^3*MZV[5]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
     MZV[5]^2*MZV[6]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
     MZV[4]*MZV[5]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
     MZV[3]*MZV[6]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
     MZV[2]*MZV[7]^2*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
     MZV[3]*MZV[5]*MZV[8]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
     MZV[3]*MZV[4]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
     MZV[2]*MZV[5]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
     MZV[3]^2*MZV[10]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
     MZV[2]*MZV[3]*MZV[11]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 16]] + MZV[2]*MZV[3]^2*MZV[5, 3]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
     MZV[8]*MZV[5, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
     MZV[6]*MZV[7, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
     MZV[4]*MZV[9, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
     MZV[2]*MZV[9, 5]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
     MZV[2]*MZV[11, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
     MZV[2]*MZV[3]*MZV[5, 3, 3]*Subsuperscript[OverHat[\[Zeta]], 
       {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 5, 3, 3]] + MZV[2]*MZV[5, 3, 3, 3]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 5, 3, 3, 3]] + MZV[4]*MZV[6, 4, 1, 1]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
        Subscript[\[Zeta], 6, 4, 1, 1]]}, 0, 7, 1], 
 hMZV[9, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 3] + MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(0)"}, 
       Subscript[\[Zeta], 12]], (-75*MZV[6]*MZV[7])/2 - 21*MZV[5]*MZV[8] - 
     (81*MZV[4]*MZV[9])/2, MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
      {9, 3, "(2)"}, Subscript[\[Zeta], 14]], (525*MZV[7]*MZV[8])/4 + 
     (135*MZV[6]*MZV[9])/2 + 126*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[2]*MZV[3]^3*MZV[5]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[5]^2*MZV[6]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[3]^2*
      (MZV[10]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[2]*MZV[5, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]])/1253102260617180477772566165092473595186980017091687470\
5604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]])/2506204521234360955545132330184947190373960034183374941\
120970366)) + MZV[8]*MZV[5, 3]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[6]*MZV[7, 3]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[3]*(MZV[6]*MZV[7]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[5]*MZV[8]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[4]*MZV[9]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[2]*(MZV[11]*
          ((-1503661937531530366537556847710572084578409839737146752794794803*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]])/1253102260617180477772566165092473595186980017091687470\
5604851830 - 
           (1013110831357971178509209435054425700021823342769214969846317305*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]])/2506204521234360955545132330184947190373960034183374941\
120970366) + MZV[5, 3, 3]*
          ((-1503661937531530366537556847710572084578409839737146752794794803*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]])/12531022606171804777725661650924735951869800170916\
874705604851830 - 
           (1013110831357971178509209435054425700021823342769214969846317305*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]])/25062045212343609555451323301849471903739600341833\
74941120970366))) + MZV[2]*
      (MZV[7]^2*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[5]*MZV[9]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[9, 5]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[11, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[5, 3, 3, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366)) \
+ MZV[4]*(MZV[5]*MZV[7]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[9, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[6, 4, 1, 1]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
          2506204521234360955545132330184947190373960034183374941120970366)) \
+ MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(4)"}, 
       Subscript[\[Zeta], 16]]}, 0, 5, 1], 
 hMZV[9, 5] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 5] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 
     (345*MZV[6]*MZV[9])/2 - (495*MZV[4]*MZV[11])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (3*MZV[3]^4*MZV[4]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[2]*MZV[3]^3*MZV[5]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[5]^2*MZV[6]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]^2*
      ((3*MZV[10]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[2]*MZV[5, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 146991604603794421465294727786609160792232308944376165\
0168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/250620452123436095554513233018494719037396003418337494\
11209703660) + (3*MZV[8]*MZV[5, 3]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[6]*MZV[7, 3]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]*((3*MZV[6]*MZV[7]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[5]*MZV[8]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[4]*MZV[9]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       MZV[2]*
        ((3*MZV[11]*
           (577372272005283517802832686985343153876426186514170897937525207*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 146991604603794421465294727786609160792232308944376165\
0168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/2506204521\
2343609555451323301849471903739600341833749411209703660 + 
         (3*MZV[5, 3, 3]*
           (577372272005283517802832686985343153876426186514170897937525207*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 1469916046037944214652947277866091607922323089443\
761650168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2506204521234360955545132330184947190373960034183\
3749411209703660)) + MZV[2]*
      ((3*MZV[7]^2*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[5]*MZV[9]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[9, 5]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[11, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[5, 3, 3, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[4]*((3*MZV[5]*MZV[7]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[9, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[6, 4, 1, 1]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(2)"}, 
       Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[11, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[11, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 70*MZV[6]*MZV[9] - 
     27*MZV[5]*MZV[10] - 66*MZV[4]*MZV[11] + MZV[3]*MZV[12]*
      Subsuperscript[OverHat[\[Zeta]], {11, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (11*MZV[3]^4*MZV[4]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[2]*MZV[3]^3*MZV[5]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[5]^2*MZV[6]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     MZV[3]^2*
      ((11*MZV[10]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[2]*MZV[5, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/125310226061718047777256616509247359518698001709168747\
05604851830) + (11*MZV[8]*MZV[5, 3]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[6]*MZV[7, 3]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     MZV[3]*((11*MZV[6]*MZV[7]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[5]*MZV[8]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[4]*MZV[9]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + MZV[2]*
        ((11*MZV[11]*
           (21347483500891352197723952183245063757758454228739118410050833*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 548325146777946353307073176549690504814986264157617491\
90548065*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1253102260\
6171804777725661650924735951869800170916874705604851830 + 
         (11*MZV[5, 3, 3]*
           (21347483500891352197723952183245063757758454228739118410050833*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 5483251467779463533070731765496905048149862641576\
1749190548065*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1253102260617180477772566165092473595186980017091\
6874705604851830)) + MZV[2]*
      ((11*MZV[7]^2*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[5]*MZV[9]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[9, 5]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[11, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[5, 3, 3, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830) + 
     MZV[4]*((11*MZV[5]*MZV[7]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[9, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[6, 4, 1, 1]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        12531022606171804777725661650924735951869800170916874705604851830) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(2)"}, 
       Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[11, 5] -> MZV[11, 5] - 
   (11*MZV[3]^4*MZV[4]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]^3*MZV[5]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[5]^2*MZV[6]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[5]*MZV[7]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[6]*MZV[7]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[7]^2*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[5]*MZV[8]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[4]*MZV[9]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[5]*MZV[9]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]^2*MZV[10]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]*MZV[11]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]^2*MZV[5, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[8]*MZV[5, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[6]*MZV[7, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[9, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[9, 5]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[11, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[5, 3, 3, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[6, 4, 1, 1]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    8771715824320263344407963155647315166308860119641812293923396281 + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {11, 5, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[13, 3] -> 
  MZV[13, 3] - (13*MZV[3]^4*MZV[4]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]^3*MZV[5]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[5]^2*MZV[6]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[5]*MZV[7]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[6]*MZV[7]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[7]^2*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[5]*MZV[8]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[4]*MZV[9]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[5]*MZV[9]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]^2*MZV[10]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]*MZV[11]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]^2*MZV[5, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[8]*MZV[5, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[6]*MZV[7, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[9, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[9, 5]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[11, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[5, 3, 3, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[6, 4, 1, 1]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    131575737364803950166119447334709727494632901794627184408850944215 + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {13, 3, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[5, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(-5*MZV[5]*MZV[6])/2 + 3*MZV[4]*MZV[7] + 45*MZV[2]*MZV[9] + MZV[5, 3, 3], 
    (3*MZV[4]*MZV[5, 3])/2 + MZV[12]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(1)"}, Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/16, 
    (-5*MZV[6]*MZV[5, 3])/2 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]], (165*MZV[5]*MZV[10])/8 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, "(4)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[5]^2*MZV[6]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     MZV[3]^2*
      ((MZV[10]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[2]*MZV[5, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 137269515334881866533574174044709475443723856905309637\
6819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/150372271274061657332707939811096831422437602051002496\
46725822196) + (MZV[8]*MZV[5, 3]*
       (157890884837764740199343336801651672993559482153552621290621133058 + 
        779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[6]*MZV[7, 3]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[5]*MZV[8]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[4]*MZV[9]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       MZV[2]*
        ((MZV[11]*
           (779220129716547161581708002445927758074936753115348833186184071*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 137269515334881866533574174044709475443723856905309637\
6819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1503722712\
7406165733270793981109683142243760205100249646725822196 + 
         (MZV[5, 3, 3]*
           (779220129716547161581708002445927758074936753115348833186184071*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 1372695153348818665335741740447094754437238569053\
096376819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1503722712740616573327079398110968314224376020510\
0249646725822196)) + MZV[2]*
      ((MZV[7]^2*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[5]*MZV[9]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[9, 5]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[11, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[5, 3, 3, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[9, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[6, 4, 1, 1]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        15037227127406165733270793981109683142243760205100249646725822196) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, "(5)"}, 
       Subscript[\[Zeta], 16]]}, 0, 6, 1], 
 hMZV[5, 5, 3] -> SeriesData[\[Epsilon], 0, 
   {(145*MZV[5]*MZV[8])/12 + 25*MZV[4]*MZV[9] + (275*MZV[2]*MZV[11])/2 + 
     MZV[5, 5, 3], (75*MZV[4]*MZV[5]^2)/4 + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (14525*MZV[5]*MZV[10])/376 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(2)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-5*MZV[3]^4*MZV[4]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      842084719134745281063164462942142255965650571485613980216646042976 - 
     (5*MZV[2]*MZV[3]^3*MZV[5]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/84208471913474528106316446294214225596565057148561398021664\
6042976 - (5*MZV[5]^2*MZV[6]*
       (5263029494592158006644777893388389099785316071785087376354037768600 + 
        166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      842084719134745281063164462942142255965650571485613980216646042976 + 
     MZV[3]^2*
      ((-5*MZV[10]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[2]*MZV[5, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/842084719134745281063164462942142255965650571485613980\
216646042976) - (5*MZV[8]*MZV[5, 3]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      842084719134745281063164462942142255965650571485613980216646042976 - 
     (5*MZV[6]*MZV[7, 3]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      842084719134745281063164462942142255965650571485613980216646042976 + 
     MZV[3]*((-5*MZV[6]*MZV[7]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[5]*MZV[8]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[4]*MZV[9]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
646042976 + MZV[2]*
        ((-5*MZV[11]*
           (166038951217746435335308718940211867458701621116086338459705488*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 393124894869218645539905111623364021033941077628270138\
829391165*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/8420847191\
34745281063164462942142255965650571485613980216646042976 - 
         (5*MZV[5, 3, 3]*
           (166038951217746435335308718940211867458701621116086338459705488*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 3931248948692186455399051116233640210339410776282\
70138829391165*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/8420847191347452810631644629421422559656505714856\
13980216646042976)) + MZV[2]*
      ((-5*MZV[7]^2*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/8420847191347452\
81063164462942142255965650571485613980216646042976 - 
       (5*MZV[5]*MZV[9]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[9, 5]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[11, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/84208471913474\
5281063164462942142255965650571485613980216646042976 - 
       (5*MZV[5, 3, 3, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/842084719\
134745281063164462942142255965650571485613980216646042976) + 
     MZV[4]*((-5*MZV[5]*MZV[7]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[9, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[6, 4, 1, 1]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/842084719\
134745281063164462942142255965650571485613980216646042976) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(3)"}, 
       Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[7, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {-4*MZV[6]*MZV[7] + (29*MZV[5]*MZV[8])/2 + 28*MZV[4]*MZV[9] + 
     (407*MZV[2]*MZV[11])/2 + MZV[7, 3, 3], 
    MZV[4]*(27*MZV[5]^2 + (3*MZV[7, 3])/2) + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (-147*MZV[7]*MZV[8])/8 + 
     (8715*MZV[5]*MZV[10])/188 + MZV[3]*MZV[12]*Subsuperscript[
       OverHat[\[Zeta]], {7, 3, 3, "(2)"}, Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/21052117978368632026579111573553556399141264287140349505416\
15107440 + (MZV[5]^2*MZV[6]*
       (
        -94734530902658844119606002080991003796135689292131572774372679834800 \
- 20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     MZV[3]^2*
      ((MZV[10]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[2]*MZV[5, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] - 380257031406734137518982711373558290943703940427005135\
42190770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/210521179783686320265791115735535563991412642871403495\
0541615107440) + (MZV[8]*MZV[5, 3]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     (MZV[6]*MZV[7, 3]*
       (
        -5263029494592158006644777893388389099785316071785087376354037768600 \
- 20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[5]*MZV[8]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[4]*MZV[9]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + MZV[2]*
        ((MZV[11]*
           (-2077910338726506620103820222569891684968490956840559845112774072\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] - 
            38025703140673413751898271137355829094370394042700513542190770895*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/210521179783686320265791115735535563991412642871403495\
0541615107440 + (MZV[5, 3, 3]*
           (-2077910338726506620103820222569891684968490956840559845112774072\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] - 
            38025703140673413751898271137355829094370394042700513542190770895*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2105211797836863202657911157355355639914126428714\
034950541615107440)) + MZV[2]*
      ((MZV[7]^2*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/2105211797836863\
202657911157355355639914126428714034950541615107440 + 
       (MZV[5]*MZV[9]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[9, 5]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[11, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/21052117978368\
63202657911157355355639914126428714034950541615107440 + 
       (MZV[5, 3, 3, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/210521179\
7836863202657911157355355639914126428714034950541615107440) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[9, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[6, 4, 1, 1]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/210521179\
7836863202657911157355355639914126428714034950541615107440) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(3)"}, 
       Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[7, 3, 5] -> SeriesData[\[Epsilon], 0, 
   {(-287*MZV[7]*MZV[8])/6 - 17*MZV[6]*MZV[9] - (2520*MZV[5]*MZV[10])/47 + 
     55*MZV[4]*MZV[11] + (1001*MZV[2]*MZV[13])/2 + MZV[7, 3, 5] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-47*MZV[3]^4*MZV[4]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      1253102260617180477772566165092473595186980017091687470560485183 - 
     (47*MZV[2]*MZV[3]^3*MZV[5]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     (MZV[5]^2*MZV[6]*
       (-56389601727773121499765477429161311783414100769125936175221833235 - 
        295304399382461084891344257861570039074778648025744935293789*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        598040912057717154181929227840814920868228125479108995846710*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     MZV[3]^2*
      ((-47*MZV[10]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[2]*MZV[5, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/125310226061718047777256616509247359518698001709168747\
0560485183) - (47*MZV[8]*MZV[5, 3]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     (MZV[6]*MZV[7, 3]*
       (6265511303085902388862830825462367975934900085458437352802425915 - 
        590608798764922169782688515723140078149557296051489870587578*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        1196081824115434308363858455681629841736456250958217991693420*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2506204521234360955545132330184947190373960034183374941120970366 + 
     MZV[3]*((-47*MZV[6]*MZV[7]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[5]*MZV[8]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[4]*MZV[9]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
0485183 + MZV[2]*((-47*MZV[11]*
           (6283072327286406061517962933224894448399545702675424155187*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 
            12724274724632279876211260166825849380175066499555510549930*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/125310226061718047777256616509247359518698001709168747\
0560485183 - (47*MZV[5, 3, 3]*
           (6283072327286406061517962933224894448399545702675424155187*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 
            12724274724632279876211260166825849380175066499555510549930*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1253102260617180477772566165092473595186980017091\
687470560485183)) + MZV[2]*
      ((-47*MZV[7]^2*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[5]*MZV[9]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[9, 5]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[11, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[5, 3, 3, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (
          -157890884837764740199343336801651672993559482153552621290621133058 \
- 295304399382461084891344257861570039074778648025744935293789*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 
          598040912057717154181929227840814920868228125479108995846710*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[9, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[6, 4, 1, 1]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        1253102260617180477772566165092473595186980017091687470560485183) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1], 
 hMZV[9, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(157*MZV[7]*MZV[8])/4 + (29*MZV[6]*MZV[9])/2 + (2379*MZV[5]*MZV[10])/47 + 
     126*MZV[4]*MZV[11] + (1209*MZV[2]*MZV[13])/2 + MZV[9, 3, 3] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (9*MZV[3]^4*MZV[4]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[2]*MZV[3]^3*MZV[5]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[5]^2*MZV[6]*
       (125310226061718047777256616509247359518698001709168747056048518300 + 
        1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]^2*
      ((9*MZV[10]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[2]*MZV[5, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/250620452123436095554513233018494719037396003418337494\
11209703660) + (9*MZV[8]*MZV[5, 3]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[6]*MZV[7, 3]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]*((9*MZV[6]*MZV[7]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[5]*MZV[8]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[4]*MZV[9]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + MZV[2]*
        ((9*MZV[11]*
           (1333337975096414890582272165670904220816855442394856958214186*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 
            2521818963597889229169294128819813279350379502956915297004065*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/250620452123436095554513233018494719037396003418337494\
11209703660 + (9*MZV[5, 3, 3]*
           (1333337975096414890582272165670904220816855442394856958214186*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 
            2521818963597889229169294128819813279350379502956915297004065*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2506204521234360955545132330184947190373960034183\
3749411209703660)) + MZV[2]*
      ((9*MZV[7]^2*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[5]*MZV[9]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[9, 5]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[11, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[5, 3, 3, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[4]*((9*MZV[5]*MZV[7]*
         (
          375930678185154143331769849527742078556094005127506241168145554900 \
+ 1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (3*MZV[9, 3]*
         (12531022606171804777725661650924735951869800170916874705604851830 + 
          4000013925289244671746816497012712662450566327184570874642558*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          7565456890793667687507882386459439838051138508870745891012195*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[6, 4, 1, 1]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1], 
 hMZV[5, 3, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(MZV[6]*MZV[5, 3])/2 + MZV[2]*(20*MZV[5]*MZV[7] + (10*MZV[9, 3])/3) + 
     MZV[5, 3, 3, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]], 
    (-693*MZV[7]*MZV[8])/4 - (3105*MZV[6]*MZV[9])/8 - (93*MZV[5]*MZV[10])/8 + 
     MZV[4]*((-45*MZV[11])/2 + (3*MZV[5, 3, 3])/2) + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/84208471913474528106316446294214225596565057148561398021664\
60429760 + (MZV[5]^2*MZV[6]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     MZV[3]^2*
      ((MZV[10]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[2]*MZV[5, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 921726064959051085343095787915108988213091164732966410\
33249669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/842084719134745281063164462942142255965650571485613980\
2166460429760) + (MZV[8]*MZV[5, 3]*
       (
        11052361938643531813954033576115617109549163750748683490343479314060 \
- 53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     (MZV[6]*MZV[7, 3]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[5]*MZV[8]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[4]*MZV[9]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + MZV[2]*
        ((MZV[11]*
           (-5300428847345436501141192583248709769891227386684406867449222539\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
            92172606495905108534309578791510898821309116473296641033249669255*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/842084719134745281063164462942142255965650571485613980\
2166460429760 + (MZV[5, 3, 3]*
           (-5300428847345436501141192583248709769891227386684406867449222539\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
            92172606495905108534309578791510898821309116473296641033249669255*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/8420847191347452810631644629421422559656505714856\
139802166460429760)) + MZV[2]*
      ((MZV[7]^2*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/8420847191347452\
810631644629421422559656505714856139802166460429760 + 
       (MZV[5]*MZV[9]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[9, 5]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[11, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/84208471913474\
52810631644629421422559656505714856139802166460429760 + 
       (MZV[5, 3, 3, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/842084719\
1347452810631644629421422559656505714856139802166460429760) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[9, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[6, 4, 1, 1]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/842084719\
1347452810631644629421422559656505714856139802166460429760) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(2)"}, 
       Subscript[\[Zeta], 16]]}, 0, 3, 1], 
 hMZV[5, 5, 3, 3] -> MZV[5, 5, 3, 3] + 
   (MZV[3]^4*MZV[4]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[5]^2*MZV[6]*
     (4385857912160131672203981577823657583154430059820906146961698140500 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-24560804308096737364342296835812482465664808334997074422985509586800 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[7]^2*
     (
      -292098136949864769368785173083055595038085041984072349387649096157300 \
+ 2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (
      -526302949459215800664477789338838909978531607178508737635403776860000 \
+ 2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]^2*MZV[10]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[8]*MZV[5, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[6]*MZV[7, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[9, 3]*
     (-7017372659456210675526370524517852133047088095713449835138717024800 + 
      6105414427189901466622423160295601380339956923999368418483029087*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      12344158569150279462213238925678339578696734136985666814549520680*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    2105211797836863202657911157355355639914126428714034950541615107440 + 
   (MZV[2]*MZV[9, 5]*
     (17543431648640526688815926311294630332617720239283624587846792562000 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[11, 3]*
     (-61402010770241843410855742089531206164162020837492686057463773967000 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[6, 4, 1, 1] -> 
  SeriesData[\[Epsilon], 0, {(-7*MZV[2]*MZV[5]^2)/2 + (9*MZV[3]^2*MZV[6])/4 + 
     MZV[3]*((MZV[4]*MZV[5])/2 - 10*MZV[2]*MZV[7]) - (3*MZV[4]*MZV[5, 3])/2 - 
     3*MZV[2]*MZV[7, 3] + MZV[6, 4, 1, 1] + 
     MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(0)"}, 
       Subscript[\[Zeta], 12]], (MZV[3]^3*MZV[4])/2 + 
     (5665*MZV[6]*MZV[7])/32 + (203*MZV[5]*MZV[8])/2 + 
     (1799*MZV[4]*MZV[9])/12 - (799*MZV[3]*MZV[10])/16, 
    (21*MZV[3]^2*MZV[8])/16 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]], 
    (-5*MZV[3]^3*MZV[6])/6 - (39655*MZV[7]*MZV[8])/64 - 
     (8995*MZV[6]*MZV[9])/36 - 609*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 47524371421860359793056663329646394133597809000100234013608\
43742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/28069490637824842702105482098071408532188352382853799340554\
86809920 + (MZV[5]^2*MZV[6]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     MZV[3]^2*
      ((MZV[10]*
         (
          -115786648881027476146185113654544560195276953579271922279788830909\
20 + 1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[2]*MZV[5, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 475243714218603597930566633296463941335978090001002340\
1360843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/280694906378248427021054820980714085321883523828537993\
4055486809920) + (MZV[8]*MZV[5, 3]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     (MZV[6]*MZV[7, 3]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[5]*MZV[8]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[4]*MZV[9]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + MZV[2]*
        ((MZV[11]*
           (14090052397839764194962528614078637808267753954147489562672824226\
86*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
            47524371421860359793056663329646394133597809000100234013608437426\
25*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/28069490637824\
84270210548209807140853218835238285379934055486809920 + 
         (MZV[5, 3, 3]*
           (14090052397839764194962528614078637808267753954147489562672824226\
86*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
            47524371421860359793056663329646394133597809000100234013608437426\
25*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/280694906\
3782484270210548209807140853218835238285379934055486809920)) + 
     MZV[2]*
      ((MZV[7]^2*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/2806949063782484\
270210548209807140853218835238285379934055486809920 + 
       (MZV[5]*MZV[9]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[9, 5]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[11, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/28069490637824\
84270210548209807140853218835238285379934055486809920 + 
       (MZV[5, 3, 3, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/280694906\
3782484270210548209807140853218835238285379934055486809920) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[9, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[6, 4, 1, 1]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/280694906\
3782484270210548209807140853218835238285379934055486809920) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(4)"}, 
       Subscript[\[Zeta], 16]]}, 0, 5, 1], 
 hMZV[7, 3, 3, 3] -> MZV[7, 3, 3, 3] + 
   (MZV[3]^4*MZV[4]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[5]^2*MZV[6]*
     (1353350441466554915994371458299871482801938418459022468205323997640 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-2706700882933109831988742916599742965603876836918044936410647995280 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[7]^2*
     (-38758452920889392177505471486310208299133291928645893464435806710190 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (-80749909674171109987664163678558998473848992301388340602917665192520 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]^2*MZV[10]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[8]*MZV[5, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[6]*MZV[7, 3]*
     (75186135637030828666353969905548415711218801025501248233629110980 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[9, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[9, 5]*
     (2155335888261550421768813803959054583721605629397702449364034514760 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[11, 3]*
     (-6691566071695743751305503321593808998298473291269611092792990877220 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[8, 6, 1, 1] -> 
  MZV[8, 6, 1, 1] + (MZV[3]^4*MZV[4]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[5]^2*MZV[6]*
     (-105260589891843160132895557867767781995706321435701747527080755372 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-4298140753916929038759901946267184431491341458624488024022464177690 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (1894690618053176882392120041619820075922713785842631455487453596696 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[7]^2*
     (3263078286647137964119762293900801241866895964506754173339503416532 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (1052605898918431601328955578677677819957063214357017475270807553720 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (-263151474729607900332238894669419454989265803589254368817701888430 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (-578933244405137380730925568272722800976384767896359611398944154546 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]^2*MZV[10]*
     (14973318912114689528904393106689966988889224224228573585727237451667 + 
      82951062923176192109873578024669206902581815839162355071153481326*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      193514696934613676482146296990301350566042417978251740227326884165*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    4947247724916628526246091219785085753798197107477982133772795502484 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (-17315367037208199841861319269247800138293689876172937468204784258694 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[8]*MZV[5, 3]*
     (473672654513294220598030010404955018980678446460657863871863399174 + 
      8824581162040020437220593406879702861976788919059825007569519290*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      20586669886661029412994286913861845804898129572154440449715625975*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    526302949459215800664477789338838909978531607178508737635403776860 + 
   (MZV[6]*MZV[7, 3]*
     (26315147472960790033223889466941945498926580358925436881770188843 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[9, 3]*
     (-1228040215404836868217114841790624123283240416749853721149275479340 + 
      5294748697224012262332356044127821717186073351435895004541711574*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      12352001931996617647796572148317107482938877743292664269829375585*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    315781769675529480398686673603303345987118964307105242581242266116 + 
   (MZV[2]*MZV[9, 5]*
     (-561389812756496854042109641961428170643767047657075986811097361984 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[11, 3]*
     (842084719134745281063164462942142255965650571485613980216646042976 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {8, 6, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[6, 4, 3, 1, 1] -> 
  SeriesData[\[Epsilon], 0, {(-3*MZV[3]^3*MZV[6])/4 + 
     MZV[3]^2*((-25*MZV[4]*MZV[5])/4 - 16*MZV[2]*MZV[7]) - 
     (7811*MZV[7]*MZV[8])/144 + (84185*MZV[6]*MZV[9])/144 + 
     MZV[5]*((-210685*MZV[10])/1128 + (21*MZV[2]*MZV[5, 3])/2) + 
     MZV[4]*((-27199*MZV[11])/24 + 10*MZV[5, 3, 3]) + 
     MZV[2]*((-56717*MZV[13])/120 - (14*MZV[5, 5, 3])/5 + 2*MZV[7, 3, 3]) + 
     MZV[6, 4, 3, 1, 1] + MZV[3]*((-9*MZV[2]*MZV[5]^2)/2 - 
       (5*MZV[4]*MZV[5, 3])/2 - 3*MZV[2]*MZV[7, 3] + 
       MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(0)"}, 
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]]), 
    (MZV[3]^4*MZV[4]*
       (
        -2315732977620549522923702273090891203905539071585438445595776618184 \
- 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/16841694382694905621263289258842845119313011429712279604332\
92085952 + (MZV[5]^2*MZV[6]*
       (-63710851685428998441151695248714088763294031518984120221971467916677\
5 - 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     MZV[3]^2*
      ((MZV[10]*
         (-209942246539281182885060190167262841190436258103507135442762566589\
454 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[2]*MZV[5, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/168416943826949056212632892588428451193130114297122796\
0433292085952) + (MZV[8]*MZV[5, 3]*
       (
        117891860678864339348843024811899915835191080007985957230330446016640 \
- 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     (MZV[6]*MZV[7, 3]*
       (-13430123478164631770527477874378585756416458333180160465731999948802\
5 - 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-432884175930204996046532981731195003457342246904323436705119606467\
350 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[5]*MZV[8]*
         (1031553780940062969302376467104124263557921950069877125765391402645\
60 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[4]*MZV[9]*
         (3796398608765809975459766453764158003978474659780976360810045910416\
8 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + MZV[2]*
        ((MZV[11]*
           (-180794458841754117717196638199606434203004669456831791538092017*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] - 223003227572988471880276302243114172876907174067092407\
863208345*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1684169438\
269490562126328925884284511931301142971227960433292085952 + 
         (MZV[5, 3, 3]*
           (-180794458841754117717196638199606434203004669456831791538092017*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] - 2230032275729884718802763022431141728769071740670\
92407863208345*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1684169438269490562126328925884284511931301142971\
227960433292085952)) + MZV[2]*
      ((MZV[7]^2*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/1684169438269490\
562126328925884284511931301142971227960433292085952 + 
       (MZV[5]*MZV[9]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[9, 5]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[11, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/16841694382694\
90562126328925884284511931301142971227960433292085952 + 
       (MZV[5, 3, 3, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/168416943\
8269490562126328925884284511931301142971227960433292085952) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-431042115607097740744207309468509067272417386279198656123395693248\
340 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[9, 3]*
         (1094710134875168865382113801824784932755345742931298174281639855868\
80 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[6, 4, 1, 1]*
         (2526254157404235843189493388826426767896951714456841940649938128928\
0 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/168416943\
8269490562126328925884284511931301142971227960433292085952) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1]}


==> anc/hatMZV.w12.14.16.s.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{hMZV[3] -> SeriesData[\[Epsilon], 0, {MZV[3], (3*MZV[4])/2, 0, 
    (-5*MZV[6])/2, 0, (21*MZV[8])/2, 0, (-153*MZV[10])/2, 0, 
    (1705*MZV[12])/2, 0, (-26949*MZV[14])/2, 0, (573405*MZV[16])/2}, 0, 14, 
   1], hMZV[5] -> SeriesData[\[Epsilon], 0, {MZV[5], (5*MZV[6])/2, 0, 
    (-35*MZV[8])/4, 0, 63*MZV[10], 0, (-2805*MZV[12])/4, 0, 
    (22165*MZV[14])/2, 0, (-943215*MZV[16])/4}, 0, 12, 1], 
 hMZV[7] -> SeriesData[\[Epsilon], 0, {MZV[7], (7*MZV[8])/2, 0, -21*MZV[10], 
    0, 231*MZV[12], 0, (-7293*MZV[14])/2, 0, (155155*MZV[16])/2}, 0, 10, 1], 
 hMZV[9] -> SeriesData[\[Epsilon], 0, {MZV[9], (9*MZV[10])/2, 0, 
    (-165*MZV[12])/4, 0, (1287*MZV[14])/2, 0, (-109395*MZV[16])/8}, 0, 8, 1], 
 hMZV[11] -> SeriesData[\[Epsilon], 0, {MZV[11], (11*MZV[12])/2, 0, 
    (-143*MZV[14])/2, 0, (3003*MZV[16])/2}, 0, 6, 1], 
 hMZV[13] -> SeriesData[\[Epsilon], 0, {MZV[13], (13*MZV[14])/2, 0, 
    (-455*MZV[16])/4}, 0, 4, 1], hMZV[15] -> SeriesData[\[Epsilon], 0, 
   {MZV[15], (15*MZV[16])/2}, 0, 2, 1], 
 hMZV[5, 3] -> SeriesData[\[Epsilon], 0, {(-29*MZV[8])/12 + MZV[5, 3], 
    (-15*MZV[4]*MZV[5])/2, (-2905*MZV[10])/376, (25*MZV[5]*MZV[6])/2, 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
      Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(6)"}, 
      Subscript[\[Zeta], 14]], (765*MZV[5]*MZV[10])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(7)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 16]]}, 0, 9, 1], 
 hMZV[7, 3] -> SeriesData[\[Epsilon], 0, {(-793*MZV[10])/94 + MZV[7, 3], 
    -15*MZV[5]*MZV[6] - 21*MZV[4]*MZV[7], 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]], 35*MZV[6]*MZV[7] + (105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(4)"}, 
      Subscript[\[Zeta], 14]], -147*MZV[7]*MZV[8] - 378*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(5)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 16]]}, 0, 7, 1], 
 hMZV[9, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 3] + MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(0)"}, 
       Subscript[\[Zeta], 12]], (-75*MZV[6]*MZV[7])/2 - 21*MZV[5]*MZV[8] - 
     (81*MZV[4]*MZV[9])/2, MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
      {9, 3, "(2)"}, Subscript[\[Zeta], 14]], (525*MZV[7]*MZV[8])/4 + 
     (135*MZV[6]*MZV[9])/2 + 126*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(4)"}, 
      Subscript[\[Zeta], 16]]}, 0, 5, 1], 
 hMZV[9, 5] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 5] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 
     (345*MZV[6]*MZV[9])/2 - (495*MZV[4]*MZV[11])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(2)"}, 
      Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[11, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[11, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 70*MZV[6]*MZV[9] - 
     27*MZV[5]*MZV[10] - 66*MZV[4]*MZV[11] + MZV[3]*MZV[12]*
      Subsuperscript[OverHat[\[Zeta]], {11, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(2)"}, 
      Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[11, 5] -> MZV[11, 5] + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
     {11, 5, "(0)"}, Subscript[\[Zeta], 16]], 
 hMZV[13, 3] -> MZV[13, 3] + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
     {13, 3, "(0)"}, Subscript[\[Zeta], 16]], 
 hMZV[5, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(-5*MZV[5]*MZV[6])/2 + 3*MZV[4]*MZV[7] + 45*MZV[2]*MZV[9] + MZV[5, 3, 3], 
    (3*MZV[4]*MZV[5, 3])/2 + MZV[12]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(1)"}, Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/16, 
    (-5*MZV[6]*MZV[5, 3])/2 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]], (165*MZV[5]*MZV[10])/8 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, "(4)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (21*MZV[8]*MZV[5, 3])/2 + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(5)"}, Subscript[\[Zeta], 16]]}, 0, 6, 1], 
 hMZV[5, 5, 3] -> SeriesData[\[Epsilon], 0, 
   {(145*MZV[5]*MZV[8])/12 + 25*MZV[4]*MZV[9] + (275*MZV[2]*MZV[11])/2 + 
     MZV[5, 5, 3], (75*MZV[4]*MZV[5]^2)/4 + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (14525*MZV[5]*MZV[10])/376 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(2)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-125*MZV[5]^2*MZV[6])/4 + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 5, 3, "(3)"}, Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[7, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {-4*MZV[6]*MZV[7] + (29*MZV[5]*MZV[8])/2 + 28*MZV[4]*MZV[9] + 
     (407*MZV[2]*MZV[11])/2 + MZV[7, 3, 3], 
    MZV[4]*(27*MZV[5]^2 + (3*MZV[7, 3])/2) + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (-147*MZV[7]*MZV[8])/8 + 
     (8715*MZV[5]*MZV[10])/188 + MZV[3]*MZV[12]*Subsuperscript[
       OverHat[\[Zeta]], {7, 3, 3, "(2)"}, Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 12]], -45*MZV[5]^2*MZV[6] - 
     (5*MZV[6]*MZV[7, 3])/2 + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
       {7, 3, 3, "(3)"}, Subscript[\[Zeta], 16]]}, 0, 4, 1], 
 hMZV[7, 3, 5] -> SeriesData[\[Epsilon], 0, 
   {(-287*MZV[7]*MZV[8])/6 - 17*MZV[6]*MZV[9] - (2520*MZV[5]*MZV[10])/47 + 
     55*MZV[4]*MZV[11] + (1001*MZV[2]*MZV[13])/2 + MZV[7, 3, 5] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    -45*MZV[5]^2*MZV[6] - 126*MZV[4]*MZV[5]*MZV[7] + (5*MZV[6]*MZV[7, 3])/2 + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1], 
 hMZV[9, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(157*MZV[7]*MZV[8])/4 + (29*MZV[6]*MZV[9])/2 + (2379*MZV[5]*MZV[10])/47 + 
     126*MZV[4]*MZV[11] + (1209*MZV[2]*MZV[13])/2 + MZV[9, 3, 3] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    45*MZV[5]^2*MZV[6] + MZV[4]*(135*MZV[5]*MZV[7] + (3*MZV[9, 3])/2) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1], 
 hMZV[5, 3, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(MZV[6]*MZV[5, 3])/2 + MZV[2]*(20*MZV[5]*MZV[7] + (10*MZV[9, 3])/3) + 
     MZV[5, 3, 3, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]], 
    (-693*MZV[7]*MZV[8])/4 - (3105*MZV[6]*MZV[9])/8 - (93*MZV[5]*MZV[10])/8 + 
     MZV[4]*((-45*MZV[11])/2 + (3*MZV[5, 3, 3])/2) + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (21*MZV[8]*MZV[5, 3])/16 + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, 3, "(2)"}, Subscript[\[Zeta], 16]]}, 0, 3, 1], 
 hMZV[5, 5, 3, 3] -> (25*MZV[5]^2*MZV[6])/4 - 35*MZV[4]*MZV[5]*MZV[7] - 
   (1665*MZV[2]*MZV[7]^2)/4 - 750*MZV[2]*MZV[5]*MZV[9] - 
   (10*MZV[4]*MZV[9, 3])/3 + 25*MZV[2]*MZV[9, 5] - 
   (175*MZV[2]*MZV[11, 3])/2 + MZV[5, 5, 3, 3] + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[6, 4, 1, 1] -> 
  SeriesData[\[Epsilon], 0, {(-7*MZV[2]*MZV[5]^2)/2 + (9*MZV[3]^2*MZV[6])/4 + 
     MZV[3]*((MZV[4]*MZV[5])/2 - 10*MZV[2]*MZV[7]) - (3*MZV[4]*MZV[5, 3])/2 - 
     3*MZV[2]*MZV[7, 3] + MZV[6, 4, 1, 1] + 
     MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(0)"}, 
       Subscript[\[Zeta], 12]], (MZV[3]^3*MZV[4])/2 + 
     (5665*MZV[6]*MZV[7])/32 + (203*MZV[5]*MZV[8])/2 + 
     (1799*MZV[4]*MZV[9])/12 - (799*MZV[3]*MZV[10])/16, 
    (21*MZV[3]^2*MZV[8])/16 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]], 
    (-5*MZV[3]^3*MZV[6])/6 - (39655*MZV[7]*MZV[8])/64 - 
     (8995*MZV[6]*MZV[9])/36 - 609*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-33*MZV[3]^2*MZV[10])/8 + MZV[16]*Subsuperscript[OverHat[\[Zeta]], 
       {6, 4, 1, 1, "(4)"}, Subscript[\[Zeta], 16]]}, 0, 5, 1], 
 hMZV[7, 3, 3, 3] -> 9*MZV[5]^2*MZV[6] - 18*MZV[4]*MZV[5]*MZV[7] - 
   (1031*MZV[2]*MZV[7]^2)/4 - 537*MZV[2]*MZV[5]*MZV[9] + 
   (MZV[6]*MZV[7, 3])/2 + (43*MZV[2]*MZV[9, 5])/3 - 
   (89*MZV[2]*MZV[11, 3])/2 + MZV[7, 3, 3, 3] + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, 3, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[8, 6, 1, 1] -> 
  -(MZV[5]^2*MZV[6]) - (245*MZV[4]*MZV[5]*MZV[7])/6 + 
   18*MZV[3]*MZV[6]*MZV[7] + 31*MZV[2]*MZV[7]^2 + 10*MZV[3]*MZV[5]*MZV[8] - 
   (5*MZV[3]*MZV[4]*MZV[9])/2 - (11*MZV[2]*MZV[5]*MZV[9])/2 + 
   (569*MZV[3]^2*MZV[10])/188 - (329*MZV[2]*MZV[3]*MZV[11])/2 + 
   (9*MZV[8]*MZV[5, 3])/10 + (MZV[6]*MZV[7, 3])/4 - (35*MZV[4]*MZV[9, 3])/9 - 
   (16*MZV[2]*MZV[9, 5])/3 + 8*MZV[2]*MZV[11, 3] + MZV[8, 6, 1, 1] + 
   MZV[16]*Subsuperscript[OverHat[\[Zeta]], {8, 6, 1, 1, "(0)"}, 
     Subscript[\[Zeta], 16]], hMZV[6, 4, 3, 1, 1] -> 
  SeriesData[\[Epsilon], 0, {(-3*MZV[3]^3*MZV[6])/4 + 
     MZV[3]^2*((-25*MZV[4]*MZV[5])/4 - 16*MZV[2]*MZV[7]) - 
     (7811*MZV[7]*MZV[8])/144 + (84185*MZV[6]*MZV[9])/144 + 
     MZV[5]*((-210685*MZV[10])/1128 + (21*MZV[2]*MZV[5, 3])/2) + 
     MZV[4]*((-27199*MZV[11])/24 + 10*MZV[5, 3, 3]) + 
     MZV[2]*((-56717*MZV[13])/120 - (14*MZV[5, 5, 3])/5 + 2*MZV[7, 3, 3]) + 
     MZV[6, 4, 3, 1, 1] + MZV[3]*((-9*MZV[2]*MZV[5]^2)/2 - 
       (5*MZV[4]*MZV[5, 3])/2 - 3*MZV[2]*MZV[7, 3] + 
       MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(0)"}, 
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]]), 
    (-11*MZV[3]^4*MZV[4])/8 - (169475*MZV[5]^2*MZV[6])/448 + 
     MZV[3]*((-8225*MZV[6]*MZV[7])/32 + (245*MZV[5]*MZV[8])/4 + 
       (541*MZV[4]*MZV[9])/24) - (3989*MZV[3]^2*MZV[10])/32 + 
     70*MZV[8]*MZV[5, 3] - (35725*MZV[6]*MZV[7, 3])/448 + 
     MZV[4]*((-4095*MZV[5]*MZV[7])/16 + 65*MZV[9, 3] + 15*MZV[6, 4, 1, 1]) + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 3, 1, 1, "(1)"}, 
       Subscript[\[Zeta], 16]]}, 0, 2, 1]}


==> anc/hatMZV.w12.14.g.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{hMZV[3] -> SeriesData[\[Epsilon], 0, {MZV[3], (3*MZV[4])/2, 0, 
    (-5*MZV[6])/2, 0, (21*MZV[8])/2, 0, (-153*MZV[10])/2, 0, 
    (1705*MZV[12])/2, 0, (-26949*MZV[14])/2, 0, (573405*MZV[16])/2}, 0, 14, 
   1], hMZV[5] -> SeriesData[\[Epsilon], 0, {MZV[5], (5*MZV[6])/2, 0, 
    (-35*MZV[8])/4, 0, 63*MZV[10], 0, (-2805*MZV[12])/4, 0, 
    (22165*MZV[14])/2, 0, (-943215*MZV[16])/4}, 0, 12, 1], 
 hMZV[7] -> SeriesData[\[Epsilon], 0, {MZV[7], (7*MZV[8])/2, 0, -21*MZV[10], 
    0, 231*MZV[12], 0, (-7293*MZV[14])/2, 0, (155155*MZV[16])/2}, 0, 10, 1], 
 hMZV[9] -> SeriesData[\[Epsilon], 0, {MZV[9], (9*MZV[10])/2, 0, 
    (-165*MZV[12])/4, 0, (1287*MZV[14])/2, 0, (-109395*MZV[16])/8}, 0, 8, 1], 
 hMZV[11] -> SeriesData[\[Epsilon], 0, {MZV[11], (11*MZV[12])/2, 0, 
    (-143*MZV[14])/2, 0, (3003*MZV[16])/2}, 0, 6, 1], 
 hMZV[13] -> SeriesData[\[Epsilon], 0, {MZV[13], (13*MZV[14])/2, 0, 
    (-455*MZV[16])/4}, 0, 4, 1], hMZV[15] -> SeriesData[\[Epsilon], 0, 
   {MZV[15], (15*MZV[16])/2}, 0, 2, 1], 
 hMZV[5, 3] -> SeriesData[\[Epsilon], 0, {(-29*MZV[8])/12 + MZV[5, 3], 
    (-15*MZV[4]*MZV[5])/2, (-2905*MZV[10])/376, (25*MZV[5]*MZV[6])/2, 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
      Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(6)"}, 
      Subscript[\[Zeta], 14]], (765*MZV[5]*MZV[10])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(7)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
     MZV[2]*MZV[3]^3*MZV[5]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
     MZV[5]^2*MZV[6]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
     MZV[4]*MZV[5]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
     MZV[3]*MZV[6]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
     MZV[2]*MZV[7]^2*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
     MZV[3]*MZV[5]*MZV[8]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
     MZV[3]*MZV[4]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
     MZV[2]*MZV[5]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
     MZV[3]^2*MZV[10]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
     MZV[2]*MZV[3]*MZV[11]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 16]] + MZV[2]*MZV[3]^2*MZV[5, 3]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
     MZV[8]*MZV[5, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
     MZV[6]*MZV[7, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
     MZV[4]*MZV[9, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
     MZV[2]*MZV[9, 5]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
     MZV[2]*MZV[11, 3]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
     MZV[2]*MZV[3]*MZV[5, 3, 3]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, "(8)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 5, 3, 3]] + MZV[2]*MZV[5, 3, 3, 3]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 5, 3, 3, 3]] + MZV[4]*MZV[6, 4, 1, 1]*
      Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
        Subscript[\[Zeta], 6, 4, 1, 1]]}, 0, 9, 1], 
 hMZV[7, 3] -> SeriesData[\[Epsilon], 0, {(-793*MZV[10])/94 + MZV[7, 3], 
    -15*MZV[5]*MZV[6] - 21*MZV[4]*MZV[7], 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]], 35*MZV[6]*MZV[7] + (105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(4)"}, 
      Subscript[\[Zeta], 14]], -147*MZV[7]*MZV[8] - 378*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(5)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
     MZV[2]*MZV[3]^3*MZV[5]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
     MZV[5]^2*MZV[6]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
     MZV[4]*MZV[5]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
     MZV[3]*MZV[6]*MZV[7]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
     MZV[2]*MZV[7]^2*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
     MZV[3]*MZV[5]*MZV[8]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
     MZV[3]*MZV[4]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
     MZV[2]*MZV[5]*MZV[9]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
     MZV[3]^2*MZV[10]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
     MZV[2]*MZV[3]*MZV[11]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
     MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 16]] + MZV[2]*MZV[3]^2*MZV[5, 3]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
     MZV[8]*MZV[5, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
     MZV[6]*MZV[7, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
     MZV[4]*MZV[9, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
     MZV[2]*MZV[9, 5]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
     MZV[2]*MZV[11, 3]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
       Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
     MZV[2]*MZV[3]*MZV[5, 3, 3]*Subsuperscript[OverHat[\[Zeta]], 
       {7, 3, "(6)"}, Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 5, 3, 3]] + MZV[2]*MZV[5, 3, 3, 3]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
        Subscript[\[Zeta], 5, 3, 3, 3]] + MZV[4]*MZV[6, 4, 1, 1]*
      Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
        Subscript[\[Zeta], 6, 4, 1, 1]]}, 0, 7, 1], 
 hMZV[9, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 3] + MZV[12]*(-24682093/1547840 + 
       (3*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]])/100 + 
       (9*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
          Subscript[\[Zeta], 12]])/140), (-75*MZV[6]*MZV[7])/2 - 
     21*MZV[5]*MZV[8] - (81*MZV[4]*MZV[9])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(2)"}, 
      Subscript[\[Zeta], 14]], (525*MZV[7]*MZV[8])/4 + 
     (135*MZV[6]*MZV[9])/2 + 126*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[3]^4*MZV[4]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[2]*MZV[3]^3*MZV[5]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[5]^2*MZV[6]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[16]*(407733613579321394299928429088154120592193410309339296191265191\
873976524052901/
        336258575373785254449243431215774830796984496123806620615374404613838\
79680 + 
       (354531413989065682163931707242824436910605439022758372869472297935805\
13533*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]])/500384784782418533406612248832998260114560262088997947344307\
149722974400 - 
       (1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 
           16]])/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (642193495638563995695305928029644196550585458797933251455903657811428\
95593*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]])/233512899565128648923085716122065854720128122308199042094010\
003204054720 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[3]^2*
      (MZV[10]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[2]*MZV[5, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]])/1253102260617180477772566165092473595186980017091687470\
5604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]])/2506204521234360955545132330184947190373960034183374941\
120970366)) + MZV[8]*MZV[5, 3]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[6]*MZV[7, 3]*
      ((-1503661937531530366537556847710572084578409839737146752794794803*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
        12531022606171804777725661650924735951869800170916874705604851830 - 
       (1013110831357971178509209435054425700021823342769214969846317305*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]])/
        2506204521234360955545132330184947190373960034183374941120970366) + 
     MZV[3]*(MZV[6]*MZV[7]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[5]*MZV[8]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[4]*MZV[9]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[2]*(MZV[11]*
          ((-1503661937531530366537556847710572084578409839737146752794794803*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]])/1253102260617180477772566165092473595186980017091687470\
5604851830 - 
           (1013110831357971178509209435054425700021823342769214969846317305*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]])/2506204521234360955545132330184947190373960034183374941\
120970366) + MZV[5, 3, 3]*
          ((-1503661937531530366537556847710572084578409839737146752794794803*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]])/12531022606171804777725661650924735951869800170916\
874705604851830 - 
           (1013110831357971178509209435054425700021823342769214969846317305*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]])/25062045212343609555451323301849471903739600341833\
74941120970366))) + MZV[2]*
      (MZV[7]^2*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[5]*MZV[9]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[9, 5]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[11, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[5, 3, 3, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366)) \
+ MZV[4]*(MZV[5]*MZV[7]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]])/1253102260617180477772566165092473595186980017091687470560\
4851830 - (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]])/2506204521234360955545132330184947190373960034183374941120\
970366) + MZV[9, 3]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]])/
          2506204521234360955545132330184947190373960034183374941120970366) + 
       MZV[6, 4, 1, 1]*
        ((-1503661937531530366537556847710572084578409839737146752794794803*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
          12531022606171804777725661650924735951869800170916874705604851830 - 
         (1013110831357971178509209435054425700021823342769214969846317305*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]])/
          2506204521234360955545132330184947190373960034183374941120970366))}\
, 0, 5, 1], hMZV[9, 5] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 5] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 
     (345*MZV[6]*MZV[9])/2 - (495*MZV[4]*MZV[11])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (3*MZV[3]^4*MZV[4]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[2]*MZV[3]^3*MZV[5]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[5]^2*MZV[6]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (MZV[16]*(-5995603875729732066451768906481687909902585092676293191394929\
30572679547889165 - 
        336800773496030180383511018937408807738081344094452950069738886876238\
9343056*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] + 46479776730081286520228868187681597221740967407384442527695\
89578064124416*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 13040281694037145921455496033608571072016\
042933892380034409309316886646392720*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 11833157382934095177454356\
834134562352349117565598781111297975844501649920*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/67251715\
074757050889848686243154966159396899224761324123074880922767759360 + 
     MZV[3]^2*
      ((3*MZV[10]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[2]*MZV[5, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 146991604603794421465294727786609160792232308944376165\
0168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/250620452123436095554513233018494719037396003418337494\
11209703660) + (3*MZV[8]*MZV[5, 3]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (3*MZV[6]*MZV[7, 3]*
       (577372272005283517802832686985343153876426186514170897937525207*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        1469916046037944214652947277866091607922323089443761650168574215*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]*((3*MZV[6]*MZV[7]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[5]*MZV[8]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[4]*MZV[9]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       MZV[2]*
        ((3*MZV[11]*
           (577372272005283517802832686985343153876426186514170897937525207*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 146991604603794421465294727786609160792232308944376165\
0168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/2506204521\
2343609555451323301849471903739600341833749411209703660 + 
         (3*MZV[5, 3, 3]*
           (577372272005283517802832686985343153876426186514170897937525207*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 1469916046037944214652947277866091607922323089443\
761650168574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2506204521234360955545132330184947190373960034183\
3749411209703660)) + MZV[2]*
      ((3*MZV[7]^2*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[5]*MZV[9]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[9, 5]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[11, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[5, 3, 3, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[4]*((3*MZV[5]*MZV[7]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 146991604603794421465294727786609160792232308944376165016\
8574215*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/25062045212343609\
555451323301849471903739600341833749411209703660 + 
       (3*MZV[9, 3]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (3*MZV[6, 4, 1, 1]*
         (577372272005283517802832686985343153876426186514170897937525207*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          1469916046037944214652947277866091607922323089443761650168574215*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        25062045212343609555451323301849471903739600341833749411209703660)}, 
   0, 4, 1], hMZV[11, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[11, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 70*MZV[6]*MZV[9] - 
     27*MZV[5]*MZV[10] - 66*MZV[4]*MZV[11] + MZV[3]*MZV[12]*
      Subsuperscript[OverHat[\[Zeta]], {11, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (11*MZV[3]^4*MZV[4]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[2]*MZV[3]^3*MZV[5]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[5]^2*MZV[6]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (MZV[16]*(-2346870512791521202841601379105826472381239472691538495195887\
85734174789572155 - 
        126349325066996268832603981607554091717959285879411014640567977751027\
1473968*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] + 13502663538611911341112663856759629041261824487057451312542\
97696989672960*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 49378700690707922616927310071925228444794\
85884542009402563893424694214366960*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 34682542166590535982481180\
71094414061429981727630412277868883380219532800*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/72055409\
008668268810552163831951749456496677740815704417580229560108313600 + 
     MZV[3]^2*
      ((11*MZV[10]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[2]*MZV[5, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/125310226061718047777256616509247359518698001709168747\
05604851830) + (11*MZV[8]*MZV[5, 3]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     (11*MZV[6]*MZV[7, 3]*
       (21347483500891352197723952183245063757758454228739118410050833*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        54832514677794635330707317654969050481498626415761749190548065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      12531022606171804777725661650924735951869800170916874705604851830 + 
     MZV[3]*((11*MZV[6]*MZV[7]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[5]*MZV[8]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[4]*MZV[9]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + MZV[2]*
        ((11*MZV[11]*
           (21347483500891352197723952183245063757758454228739118410050833*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 548325146777946353307073176549690504814986264157617491\
90548065*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1253102260\
6171804777725661650924735951869800170916874705604851830 + 
         (11*MZV[5, 3, 3]*
           (21347483500891352197723952183245063757758454228739118410050833*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 5483251467779463533070731765496905048149862641576\
1749190548065*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1253102260617180477772566165092473595186980017091\
6874705604851830)) + MZV[2]*
      ((11*MZV[7]^2*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[5]*MZV[9]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[9, 5]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[11, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[5, 3, 3, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830) + 
     MZV[4]*((11*MZV[5]*MZV[7]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
04851830 + (11*MZV[9, 3]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        12531022606171804777725661650924735951869800170916874705604851830 + 
       (11*MZV[6, 4, 1, 1]*
         (21347483500891352197723952183245063757758454228739118410050833*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          54832514677794635330707317654969050481498626415761749190548065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        12531022606171804777725661650924735951869800170916874705604851830)}, 
   0, 4, 1], hMZV[11, 5] -> MZV[11, 5] - 
   (11*MZV[3]^4*MZV[4]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]^3*MZV[5]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[5]^2*MZV[6]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[5]*MZV[7]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[6]*MZV[7]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[7]^2*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[5]*MZV[8]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]*MZV[4]*MZV[9]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[5]*MZV[9]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[3]^2*MZV[10]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]*MZV[11]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    8771715824320263344407963155647315166308860119641812293923396281 + 
   (MZV[16]*(1253875171970265590493663463545650697570756153144336250737431594\
92490012868905 + 
      10945043548252518782273539580005610932324273856553123183195855676064024\
72208*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
         12]] - 1155137731051911983882209370367003148215598830829084450005815\
236065369600*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] + 4257670007869716114407993857796803299664966\
576418952834064290150165513038160*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 2659587756139119065277894983\
442292078901854062871012866962374609496256000*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/2521939315\
30338940836932573411831123097738372092854965461530803460379097600 - 
   (11*MZV[2]*MZV[3]^2*MZV[5, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[8]*MZV[5, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[6]*MZV[7, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[9, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[9, 5]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[11, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[2]*MZV[5, 3, 3, 3]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    8771715824320263344407963155647315166308860119641812293923396281 - 
   (11*MZV[4]*MZV[6, 4, 1, 1]*
     (3652506571666046971491857873446720572650962942018997646230441*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      8409526843499957603337431467549769700151185443395820272396385*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    8771715824320263344407963155647315166308860119641812293923396281, 
 hMZV[13, 3] -> MZV[13, 3] - 
   (13*MZV[3]^4*MZV[4]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]^3*MZV[5]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[5]^2*MZV[6]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[5]*MZV[7]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[6]*MZV[7]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[7]^2*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[5]*MZV[8]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]*MZV[4]*MZV[9]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[5]*MZV[9]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[3]^2*MZV[10]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]*MZV[11]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    131575737364803950166119447334709727494632901794627184408850944215 + 
   (MZV[16]*(6885631367531924472123180731895586183050045120334800620666508104\
567102776505 + 
      69899376952344568823132201742598003160127866417553606692938023602292234\
768*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]] - 
      59940874232344344501937743199581196707923457521909251798698104072240640*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] + 2738196417009026502196688698871775309205317\
06534077837297471128348088634960*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 1397788739906868820601435493\
13794197463137301122346301792762029744729600*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/8406464384344631361231085780\
3943707699246124030951655153843601153459699200 - 
   (13*MZV[2]*MZV[3]^2*MZV[5, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[8]*MZV[5, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[6]*MZV[7, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[9, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[9, 5]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[11, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[2]*MZV[5, 3, 3, 3]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    131575737364803950166119447334709727494632901794627184408850944215 - 
   (13*MZV[4]*MZV[6, 4, 1, 1]*
     (7216758222123235585170064604910234361530293924945592143339731*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      16829089516467068307975737621611823266150279523862610920312715*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    131575737364803950166119447334709727494632901794627184408850944215, 
 hMZV[5, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(-5*MZV[5]*MZV[6])/2 + 3*MZV[4]*MZV[7] + 45*MZV[2]*MZV[9] + MZV[5, 3, 3], 
    (3*MZV[4]*MZV[5, 3])/2 + 
     (MZV[12]*(9352847166025 + 17485406736*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
        70205544720*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
          Subscript[\[Zeta], 12]]))/15379338240, (-105*MZV[5]*MZV[8])/16, 
    (-5*MZV[6]*MZV[5, 3])/2 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]], (165*MZV[5]*MZV[10])/8 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, "(4)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[5]^2*MZV[6]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[16]*(13951512258814717583152067462851350882848306565174214965946529\
5279106712448639265 - 3890276027265951503042077382463545845916314344925141959\
61662282870167064455664*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] + 94093480261064547530635710808700653724622\
950307618724790176186218670302720*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 15562399050081179633654843\
06882182147440539090341595473440577100762265068437680*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
        165757607369653688894374929588341568663531965244212510125648228099809\
177600*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]]))/18157963070184403740259145285651840863037162790685557513230\
21784914729502720 + MZV[3]^2*
      ((MZV[10]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[2]*MZV[5, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 137269515334881866533574174044709475443723856905309637\
6819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/150372271274061657332707939811096831422437602051002496\
46725822196) + (MZV[8]*MZV[5, 3]*
       (157890884837764740199343336801651672993559482153552621290621133058 + 
        779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     (MZV[6]*MZV[7, 3]*
       (779220129716547161581708002445927758074936753115348833186184071*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        1372695153348818665335741740447094754437238569053096376819678680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      15037227127406165733270793981109683142243760205100249646725822196 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[5]*MZV[8]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[4]*MZV[9]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
             Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       MZV[2]*
        ((MZV[11]*
           (779220129716547161581708002445927758074936753115348833186184071*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 137269515334881866533574174044709475443723856905309637\
6819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1503722712\
7406165733270793981109683142243760205100249646725822196 + 
         (MZV[5, 3, 3]*
           (779220129716547161581708002445927758074936753115348833186184071*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 1372695153348818665335741740447094754437238569053\
096376819678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1503722712740616573327079398110968314224376020510\
0249646725822196)) + MZV[2]*
      ((MZV[7]^2*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[5]*MZV[9]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[9, 5]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[11, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[5, 3, 3, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 137269515334881866533574174044709475443723856905309637681\
9678680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
             Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/15037227127406165\
733270793981109683142243760205100249646725822196 + 
       (MZV[9, 3]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        15037227127406165733270793981109683142243760205100249646725822196 + 
       (MZV[6, 4, 1, 1]*
         (779220129716547161581708002445927758074936753115348833186184071*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          1372695153348818665335741740447094754437238569053096376819678680*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        15037227127406165733270793981109683142243760205100249646725822196)}, 
   0, 6, 1], hMZV[5, 5, 3] -> SeriesData[\[Epsilon], 0, 
   {(145*MZV[5]*MZV[8])/12 + 25*MZV[4]*MZV[9] + (275*MZV[2]*MZV[11])/2 + 
     MZV[5, 5, 3], (75*MZV[4]*MZV[5]^2)/4 + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (14525*MZV[5]*MZV[10])/376 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(2)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-5*MZV[3]^4*MZV[4]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      842084719134745281063164462942142255965650571485613980216646042976 - 
     (5*MZV[2]*MZV[3]^3*MZV[5]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/84208471913474528106316446294214225596565057148561398021664\
6042976 - (5*MZV[5]^2*MZV[6]*
       (5263029494592158006644777893388389099785316071785087376354037768600 + 
        166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      842084719134745281063164462942142255965650571485613980216646042976 + 
     (MZV[16]*(-1150477371223387566007464332868428258809900762835713463962735\
545071012751858009575 - 76538898335379897424825039673194146139293146712389996\
7841059775872785681066544*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 33654967622148067118999420605063113554007\
241512035561590223855790819747840*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 30831447450957819194196908\
35921137927411434505015327534224969906097907232490480*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 
        796837459599047013597482925177681054556725071765899610888882154953021\
47200*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]]))/34136970571946679031687193137025460822509866046488848124872\
809556396914651136 + MZV[3]^2*
      ((-5*MZV[10]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[2]*MZV[5, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/842084719134745281063164462942142255965650571485613980\
216646042976) - (5*MZV[8]*MZV[5, 3]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      842084719134745281063164462942142255965650571485613980216646042976 - 
     (5*MZV[6]*MZV[7, 3]*
       (166038951217746435335308718940211867458701621116086338459705488*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        393124894869218645539905111623364021033941077628270138829391165*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      842084719134745281063164462942142255965650571485613980216646042976 + 
     MZV[3]*((-5*MZV[6]*MZV[7]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[5]*MZV[8]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[4]*MZV[9]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
646042976 + MZV[2]*
        ((-5*MZV[11]*
           (166038951217746435335308718940211867458701621116086338459705488*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 393124894869218645539905111623364021033941077628270138\
829391165*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/8420847191\
34745281063164462942142255965650571485613980216646042976 - 
         (5*MZV[5, 3, 3]*
           (166038951217746435335308718940211867458701621116086338459705488*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 3931248948692186455399051116233640210339410776282\
70138829391165*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/8420847191347452810631644629421422559656505714856\
13980216646042976)) + MZV[2]*
      ((-5*MZV[7]^2*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/8420847191347452\
81063164462942142255965650571485613980216646042976 - 
       (5*MZV[5]*MZV[9]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[9, 5]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[11, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/84208471913474\
5281063164462942142255965650571485613980216646042976 - 
       (5*MZV[5, 3, 3, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/842084719\
134745281063164462942142255965650571485613980216646042976) + 
     MZV[4]*((-5*MZV[5]*MZV[7]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
646042976 - (5*MZV[9, 3]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/842084719134745\
281063164462942142255965650571485613980216646042976 - 
       (5*MZV[6, 4, 1, 1]*
         (166038951217746435335308718940211867458701621116086338459705488*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          393124894869218645539905111623364021033941077628270138829391165*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/842084719\
134745281063164462942142255965650571485613980216646042976)}, 0, 4, 1], 
 hMZV[7, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {-4*MZV[6]*MZV[7] + (29*MZV[5]*MZV[8])/2 + 28*MZV[4]*MZV[9] + 
     (407*MZV[2]*MZV[11])/2 + MZV[7, 3, 3], 
    MZV[4]*(27*MZV[5]^2 + (3*MZV[7, 3])/2) + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (-147*MZV[7]*MZV[8])/8 + 
     (8715*MZV[5]*MZV[10])/188 + MZV[3]*MZV[12]*Subsuperscript[
       OverHat[\[Zeta]], {7, 3, 3, "(2)"}, Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/21052117978368632026579111573553556399141264287140349505416\
15107440 + (MZV[5]^2*MZV[6]*
       (
        -94734530902658844119606002080991003796135689292131572774372679834800 \
- 20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     (MZV[16]*(-1088518814938969530288893997282013634161304464450914384269409\
932800897154887139125 + 69727338225365641659722630746464351239857597013019206\
3872667793338099478216432*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 28078554121860730204639899702316191907761\
5647847390342221941432105979892736*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 27814903857618923755280048\
92072389213160189151304775848530080620162833809817520*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 
        513836782924702967244538951058467658178920306569368665296661757813302\
298240*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]]))/28447475476622232526405994280854550685424888372074040104060\
674630330762209280 + MZV[3]^2*
      ((MZV[10]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[2]*MZV[5, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] - 380257031406734137518982711373558290943703940427005135\
42190770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/210521179783686320265791115735535563991412642871403495\
0541615107440) + (MZV[8]*MZV[5, 3]*
       (-20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     (MZV[6]*MZV[7, 3]*
       (
        -5263029494592158006644777893388389099785316071785087376354037768600 \
- 20779103387265066201038202225698916849684909568405598451127740728*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        38025703140673413751898271137355829094370394042700513542190770895*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2105211797836863202657911157355355639914126428714034950541615107440 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[5]*MZV[8]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[4]*MZV[9]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + MZV[2]*
        ((MZV[11]*
           (-2077910338726506620103820222569891684968490956840559845112774072\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] - 
            38025703140673413751898271137355829094370394042700513542190770895*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/210521179783686320265791115735535563991412642871403495\
0541615107440 + (MZV[5, 3, 3]*
           (-2077910338726506620103820222569891684968490956840559845112774072\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] - 
            38025703140673413751898271137355829094370394042700513542190770895*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2105211797836863202657911157355355639914126428714\
034950541615107440)) + MZV[2]*
      ((MZV[7]^2*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/2105211797836863\
202657911157355355639914126428714034950541615107440 + 
       (MZV[5]*MZV[9]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[9, 5]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[11, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/21052117978368\
63202657911157355355639914126428714034950541615107440 + 
       (MZV[5, 3, 3, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/210521179\
7836863202657911157355355639914126428714034950541615107440) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 380257031406734137518982711373558290943703940427005135421\
90770895*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/210521179783686320265791115735535563991412642871403495054\
1615107440 + (MZV[9, 3]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/210521179783686\
3202657911157355355639914126428714034950541615107440 + 
       (MZV[6, 4, 1, 1]*
         (-20779103387265066201038202225698916849684909568405598451127740728*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] - 
          38025703140673413751898271137355829094370394042700513542190770895*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/210521179\
7836863202657911157355355639914126428714034950541615107440)}, 0, 4, 1], 
 hMZV[7, 3, 5] -> SeriesData[\[Epsilon], 0, 
   {(-287*MZV[7]*MZV[8])/6 - 17*MZV[6]*MZV[9] - (2520*MZV[5]*MZV[10])/47 + 
     55*MZV[4]*MZV[11] + (1001*MZV[2]*MZV[13])/2 + MZV[7, 3, 5] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 5, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-47*MZV[3]^4*MZV[4]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      1253102260617180477772566165092473595186980017091687470560485183 - 
     (47*MZV[2]*MZV[3]^3*MZV[5]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     (MZV[5]^2*MZV[6]*
       (-56389601727773121499765477429161311783414100769125936175221833235 - 
        295304399382461084891344257861570039074778648025744935293789*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        598040912057717154181929227840814920868228125479108995846710*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     (MZV[16]*(87079043834994351474909023288019086915584463294804433403467942\
33042533021538205 - 
        183663285338672097745987889629265480301575615506512786213461579964100\
3072944*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] - 35913717571708109057639611135866413172629894132587164093727\
2813546597120*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 74365071779952152350101958442998436261601\
18574283548498695676486818796732080*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 72731298473310887567577816\
8890802020415919176108124835179080684848396800*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/15239719\
00533333885343178265045779501004904734218252148431821855196290832640 + 
     MZV[3]^2*
      ((-47*MZV[10]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[2]*MZV[5, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/125310226061718047777256616509247359518698001709168747\
0560485183) - (47*MZV[8]*MZV[5, 3]*
       (6283072327286406061517962933224894448399545702675424155187*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        12724274724632279876211260166825849380175066499555510549930*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      1253102260617180477772566165092473595186980017091687470560485183 + 
     (MZV[6]*MZV[7, 3]*
       (6265511303085902388862830825462367975934900085458437352802425915 - 
        590608798764922169782688515723140078149557296051489870587578*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        1196081824115434308363858455681629841736456250958217991693420*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2506204521234360955545132330184947190373960034183374941120970366 + 
     MZV[3]*((-47*MZV[6]*MZV[7]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[5]*MZV[8]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[4]*MZV[9]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
0485183 + MZV[2]*((-47*MZV[11]*
           (6283072327286406061517962933224894448399545702675424155187*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 
            12724274724632279876211260166825849380175066499555510549930*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/125310226061718047777256616509247359518698001709168747\
0560485183 - (47*MZV[5, 3, 3]*
           (6283072327286406061517962933224894448399545702675424155187*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 
            12724274724632279876211260166825849380175066499555510549930*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1253102260617180477772566165092473595186980017091\
687470560485183)) + MZV[2]*
      ((-47*MZV[7]^2*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[5]*MZV[9]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[9, 5]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[11, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[5, 3, 3, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (
          -157890884837764740199343336801651672993559482153552621290621133058 \
- 295304399382461084891344257861570039074778648025744935293789*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 
          598040912057717154181929227840814920868228125479108995846710*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/125310226061718047777256616509247359518698001709168747056\
0485183 - (47*MZV[9, 3]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        1253102260617180477772566165092473595186980017091687470560485183 - 
       (47*MZV[6, 4, 1, 1]*
         (6283072327286406061517962933224894448399545702675424155187*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          12724274724632279876211260166825849380175066499555510549930*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        1253102260617180477772566165092473595186980017091687470560485183)}, 
   0, 2, 1], hMZV[9, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(157*MZV[7]*MZV[8])/4 + (29*MZV[6]*MZV[9])/2 + (2379*MZV[5]*MZV[10])/47 + 
     126*MZV[4]*MZV[11] + (1209*MZV[2]*MZV[13])/2 + MZV[9, 3, 3] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (9*MZV[3]^4*MZV[4]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[2]*MZV[3]^3*MZV[5]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[5]^2*MZV[6]*
       (125310226061718047777256616509247359518698001709168747056048518300 + 
        1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (MZV[16]*(25545019310454759555322537861807412028929442225397295598896686\
4371224676818087205 - 
        143283147070791227850991042322687670689356999263759486968776679379494\
86269744*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] + 13621030975129953888587943197411844170476340755265902506958\
134674935483392*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 56767208837087575027928934735005942466641\
506107700911437677091818876087248240*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 25762240975963429805497401\
176086705951041491735214924801945816974000647680*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/28447475\
476622232526405994280854550685424888372074040104060674630330762209280 + 
     MZV[3]^2*
      ((9*MZV[10]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[2]*MZV[5, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/250620452123436095554513233018494719037396003418337494\
11209703660) + (9*MZV[8]*MZV[5, 3]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     (9*MZV[6]*MZV[7, 3]*
       (1333337975096414890582272165670904220816855442394856958214186*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        2521818963597889229169294128819813279350379502956915297004065*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      25062045212343609555451323301849471903739600341833749411209703660 + 
     MZV[3]*((9*MZV[6]*MZV[7]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[5]*MZV[8]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[4]*MZV[9]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + MZV[2]*
        ((9*MZV[11]*
           (1333337975096414890582272165670904220816855442394856958214186*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] + 
            2521818963597889229169294128819813279350379502956915297004065*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/250620452123436095554513233018494719037396003418337494\
11209703660 + (9*MZV[5, 3, 3]*
           (1333337975096414890582272165670904220816855442394856958214186*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] + 
            2521818963597889229169294128819813279350379502956915297004065*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/2506204521234360955545132330184947190373960034183\
3749411209703660)) + MZV[2]*
      ((9*MZV[7]^2*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[5]*MZV[9]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (9*MZV[9, 5]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[11, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[5, 3, 3, 3]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660) + 
     MZV[4]*((9*MZV[5]*MZV[7]*
         (
          375930678185154143331769849527742078556094005127506241168145554900 \
+ 1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/250620452123436095554513233018494719037396003418337494112\
09703660 + (3*MZV[9, 3]*
         (12531022606171804777725661650924735951869800170916874705604851830 + 
          4000013925289244671746816497012712662450566327184570874642558*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          7565456890793667687507882386459439838051138508870745891012195*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/
        25062045212343609555451323301849471903739600341833749411209703660 + 
       (9*MZV[6, 4, 1, 1]*
         (1333337975096414890582272165670904220816855442394856958214186*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          2521818963597889229169294128819813279350379502956915297004065*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/
        25062045212343609555451323301849471903739600341833749411209703660)}, 
   0, 2, 1], hMZV[5, 3, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(MZV[6]*MZV[5, 3])/2 + MZV[2]*(20*MZV[5]*MZV[7] + (10*MZV[9, 3])/3) + 
     MZV[5, 3, 3, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]], 
    (-693*MZV[7]*MZV[8])/4 - (3105*MZV[6]*MZV[9])/8 - (93*MZV[5]*MZV[10])/8 + 
     MZV[4]*((-45*MZV[11])/2 + (3*MZV[5, 3, 3])/2) + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/84208471913474528106316446294214225596565057148561398021664\
60429760 + (MZV[5]^2*MZV[6]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     (MZV[16]*(-3177644686890489045535535488326797828633260028655631766054127\
906270692254875635335 - 17726796041665947627614847941245663724615152204077206\
263857946661311652704607856*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 45717486176512833081960183203374741211940\
7473914606871404895104729454666240*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 71542768778995891867220392\
396171610494326341236501877747470118721827720190262320*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] + 79501111790984728654118093018727838450089684914039256319995\
2553004043654400*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/72631852280737614961036581142607363452148\
651162742230052920871396589180108800 + 
     MZV[3]^2*
      ((MZV[10]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[2]*MZV[5, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 921726064959051085343095787915108988213091164732966410\
33249669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/842084719134745281063164462942142255965650571485613980\
2166460429760) + (MZV[8]*MZV[5, 3]*
       (
        11052361938643531813954033576115617109549163750748683490343479314060 \
- 53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     (MZV[6]*MZV[7, 3]*
       (-53004288473454365011411925832487097698912273866844068674492225398*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        92172606495905108534309578791510898821309116473296641033249669255*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      8420847191347452810631644629421422559656505714856139802166460429760 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[5]*MZV[8]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[4]*MZV[9]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + MZV[2]*
        ((MZV[11]*
           (-5300428847345436501141192583248709769891227386684406867449222539\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
            92172606495905108534309578791510898821309116473296641033249669255*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]]))/842084719134745281063164462942142255965650571485613980\
2166460429760 + (MZV[5, 3, 3]*
           (-5300428847345436501141192583248709769891227386684406867449222539\
8*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
            92172606495905108534309578791510898821309116473296641033249669255*
             Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/8420847191347452810631644629421422559656505714856\
139802166460429760)) + MZV[2]*
      ((MZV[7]^2*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/8420847191347452\
810631644629421422559656505714856139802166460429760 + 
       (MZV[5]*MZV[9]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[9, 5]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[11, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/84208471913474\
52810631644629421422559656505714856139802166460429760 + 
       (MZV[5, 3, 3, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/842084719\
1347452810631644629421422559656505714856139802166460429760) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 921726064959051085343095787915108988213091164732966410332\
49669255*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/842084719134745281063164462942142255965650571485613980216\
6460429760 + (MZV[9, 3]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/842084719134745\
2810631644629421422559656505714856139802166460429760 + 
       (MZV[6, 4, 1, 1]*
         (-53004288473454365011411925832487097698912273866844068674492225398*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          92172606495905108534309578791510898821309116473296641033249669255*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/842084719\
1347452810631644629421422559656505714856139802166460429760)}, 0, 3, 1], 
 hMZV[5, 5, 3, 3] -> MZV[5, 5, 3, 3] + 
   (MZV[3]^4*MZV[4]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[5]^2*MZV[6]*
     (4385857912160131672203981577823657583154430059820906146961698140500 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-24560804308096737364342296835812482465664808334997074422985509586800 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[7]^2*
     (
      -292098136949864769368785173083055595038085041984072349387649096157300 \
+ 2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (
      -526302949459215800664477789338838909978531607178508737635403776860000 \
+ 2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[3]^2*MZV[10]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[16]*(8134652550676477501953679725863832757715985727103192461603240100\
6590455072142685 + 
      84459504472070064588219438005413651746310143462969575162162286577038611\
481936*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
        Subscript[\[Zeta], 12]] + 1053213646351379520657732260233734690021907\
70876464507152035214066959301120*Subsuperscript[OverHat[\[Zeta]], 
        {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 3556058215947095179357318487\
73666730964535954499608240265985579809115307595920*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
      21294273161630887116292993617089189524275241158857713470849106730516551\
6800*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
         16]]))/3631592614036880748051829057130368172607432558137111502646043\
5698294590054400 + (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[8]*MZV[5, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[6]*MZV[7, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[9, 3]*
     (-7017372659456210675526370524517852133047088095713449835138717024800 + 
      6105414427189901466622423160295601380339956923999368418483029087*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      12344158569150279462213238925678339578696734136985666814549520680*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    2105211797836863202657911157355355639914126428714034950541615107440 + 
   (MZV[2]*MZV[9, 5]*
     (17543431648640526688815926311294630332617720239283624587846792562000 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[11, 3]*
     (-61402010770241843410855742089531206164162020837492686057463773967000 + 
      2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    701737265945621067552637052451785213304708809571344983513871702480 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (2035138142396633822207474386765200460113318974666456139494343029*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      4114719523050093154071079641892779859565578045661888938183173560*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    701737265945621067552637052451785213304708809571344983513871702480, 
 hMZV[6, 4, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {(-7*MZV[2]*MZV[5]^2)/2 + (9*MZV[3]^2*MZV[6])/4 + 
     MZV[3]*((MZV[4]*MZV[5])/2 - 10*MZV[2]*MZV[7]) - (3*MZV[4]*MZV[5, 3])/2 - 
     3*MZV[2]*MZV[7, 3] + MZV[6, 4, 1, 1] + 
     (MZV[12]*(12198576397615 + 39917787504*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 172992181680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]]))/51264460800, (MZV[3]^3*MZV[4])/2 + 
     (5665*MZV[6]*MZV[7])/32 + (203*MZV[5]*MZV[8])/2 + 
     (1799*MZV[4]*MZV[9])/12 - (799*MZV[3]*MZV[10])/16, 
    (21*MZV[3]^2*MZV[8])/16 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]], 
    (-5*MZV[3]^3*MZV[6])/6 - (39655*MZV[7]*MZV[8])/64 - 
     (8995*MZV[6]*MZV[9])/36 - 609*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[3]^4*MZV[4]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] + 47524371421860359793056663329646394133597809000100234013608\
43742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/28069490637824842702105482098071408532188352382853799340554\
86809920 + (MZV[5]^2*MZV[6]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     (MZV[16]*(-5158693418617027616445599724607664571295484213436188629343267\
66013643218219515785 - 302507301152894797824259098992818249730387967137726244\
7096120951532624968419216*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] + 40510041374431451167826493931792679505286\
74997553416027343936364407190658560*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 11828417185238904013780341\
624736054879455801600315932745304086643786071828442320*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] + 13663641541095884821976675294019655130616275695390482090406\
999933956277920000*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/80702058089708461067818423491785959391276\
27906971358894768985710732131123200 + 
     MZV[3]^2*
      ((MZV[10]*
         (
          -115786648881027476146185113654544560195276953579271922279788830909\
20 + 1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[2]*MZV[5, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] + 475243714218603597930566633296463941335978090001002340\
1360843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/280694906378248427021054820980714085321883523828537993\
4055486809920) + (MZV[8]*MZV[5, 3]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     (MZV[6]*MZV[7, 3]*
       (1409005239783976419496252861407863780826775395414748956267282422686*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] + 
        4752437142186035979305666332964639413359780900010023401360843742625*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      2806949063782484270210548209807140853218835238285379934055486809920 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[5]*MZV[8]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[4]*MZV[9]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + MZV[2]*
        ((MZV[11]*
           (14090052397839764194962528614078637808267753954147489562672824226\
86*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
            47524371421860359793056663329646394133597809000100234013608437426\
25*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/28069490637824\
84270210548209807140853218835238285379934055486809920 + 
         (MZV[5, 3, 3]*
           (14090052397839764194962528614078637808267753954147489562672824226\
86*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
            47524371421860359793056663329646394133597809000100234013608437426\
25*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
               Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/280694906\
3782484270210548209807140853218835238285379934055486809920)) + 
     MZV[2]*
      ((MZV[7]^2*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/2806949063782484\
270210548209807140853218835238285379934055486809920 + 
       (MZV[5]*MZV[9]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[9, 5]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[11, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/28069490637824\
84270210548209807140853218835238285379934055486809920 + 
       (MZV[5, 3, 3, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/280694906\
3782484270210548209807140853218835238285379934055486809920) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] + 475243714218603597930566633296463941335978090001002340136\
0843742625*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/280694906378248427021054820980714085321883523828537993405\
5486809920 + (MZV[9, 3]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/280694906378248\
4270210548209807140853218835238285379934055486809920 + 
       (MZV[6, 4, 1, 1]*
         (1409005239783976419496252861407863780826775395414748956267282422686*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] + 
          4752437142186035979305666332964639413359780900010023401360843742625*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/280694906\
3782484270210548209807140853218835238285379934055486809920)}, 0, 5, 1], 
 hMZV[7, 3, 3, 3] -> MZV[7, 3, 3, 3] + 
   (MZV[3]^4*MZV[4]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[5]^2*MZV[6]*
     (1353350441466554915994371458299871482801938418459022468205323997640 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-2706700882933109831988742916599742965603876836918044936410647995280 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[7]^2*
     (-38758452920889392177505471486310208299133291928645893464435806710190 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (-80749909674171109987664163678558998473848992301388340602917665192520 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[3]^2*MZV[10]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[16]*(4554659141881197738317377854012826547657924787490030249796710962\
8844600093207365 + 2081956105655227152497406141993422510417592696155596942261\
63535158139190938064*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
        Subscript[\[Zeta], 12]] + 1642967139092594868942472788225738048230981\
4513899583124907750599101288960*Subsuperscript[OverHat[\[Zeta]], 
        {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 8425468425815699261027158472\
01204280527378434627751742976513797191512090027280*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
      57925929221476521456254771019748487223751740037497568599770989937658624\
00*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/
    1815796307018440374025914528565184086303716279068555751323021784914729502\
7200 + (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[8]*MZV[5, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[6]*MZV[7, 3]*
     (75186135637030828666353969905548415711218801025501248233629110980 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[9, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[9, 5]*
     (2155335888261550421768813803959054583721605629397702449364034514760 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[11, 3]*
     (-6691566071695743751305503321593808998298473291269611092792990877220 + 
      136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    150372271274061657332707939811096831422437602051002496467258221960 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (136059699746647670131834577246440396406634410822192763614159653*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      47970433186950541564885989141600420336512590917238999203837070*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    150372271274061657332707939811096831422437602051002496467258221960, 
 hMZV[8, 6, 1, 1] -> MZV[8, 6, 1, 1] + 
   (MZV[3]^4*MZV[4]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[3]^3*MZV[5]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 5]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[5]^2*MZV[6]*
     (-105260589891843160132895557867767781995706321435701747527080755372 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[5]*MZV[7]*
     (-4298140753916929038759901946267184431491341458624488024022464177690 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 7]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[6]*MZV[7]*
     (1894690618053176882392120041619820075922713785842631455487453596696 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[7]^2*
     (3263078286647137964119762293900801241866895964506754173339503416532 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 7]^2]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[5]*MZV[8]*
     (1052605898918431601328955578677677819957063214357017475270807553720 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 8]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]*MZV[4]*MZV[9]*
     (-263151474729607900332238894669419454989265803589254368817701888430 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 3]*
         Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[5]*MZV[9]*
     (-578933244405137380730925568272722800976384767896359611398944154546 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5]*Subscript[\[Zeta], 9]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[3]^2*MZV[10]*
     (14973318912114689528904393106689966988889224224228573585727237451667 + 
      82951062923176192109873578024669206902581815839162355071153481326*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] + 
      193514696934613676482146296990301350566042417978251740227326884165*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
        Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/
    4947247724916628526246091219785085753798197107477982133772795502484 + 
   (MZV[2]*MZV[3]*MZV[11]*
     (-17315367037208199841861319269247800138293689876172937468204784258694 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[16]*(-171386977208478808465520656330003630619230032440703805919675510\
4733361313183 - 
      13790700125536412641004143473519713211234547912840464437078927971352054\
960*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
      12256707864229921505827924359430611936679697479771924628113517288421120*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] - 5396684092225255299459684270549810514359718\
1108437350838991528606795843760*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 2859340223234033026053132893\
4696305770105549310393322664942624954204800*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/7309969029864896835853118069\
90814849558661948095231783946466096986606080 + 
   (MZV[2]*MZV[3]^2*MZV[5, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 5, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[8]*MZV[5, 3]*
     (473672654513294220598030010404955018980678446460657863871863399174 + 
      8824581162040020437220593406879702861976788919059825007569519290*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]] + 
      20586669886661029412994286913861845804898129572154440449715625975*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 8]*
         Subscript[\[Zeta], 5, 3]]))/
    526302949459215800664477789338838909978531607178508737635403776860 + 
   (MZV[6]*MZV[7, 3]*
     (26315147472960790033223889466941945498926580358925436881770188843 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 6]*
         Subscript[\[Zeta], 7, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[9, 3]*
     (-1228040215404836868217114841790624123283240416749853721149275479340 + 
      5294748697224012262332356044127821717186073351435895004541711574*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]] + 
      12352001931996617647796572148317107482938877743292664269829375585*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 9, 3]]))/
    315781769675529480398686673603303345987118964307105242581242266116 + 
   (MZV[2]*MZV[9, 5]*
     (-561389812756496854042109641961428170643767047657075986811097361984 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 9, 5]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[11, 3]*
     (842084719134745281063164462942142255965650571485613980216646042976 + 
      1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 11, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[3]*MZV[5, 3, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5, 3, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[2]*MZV[5, 3, 3, 3]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 2]*
         Subscript[\[Zeta], 5, 3, 3, 3]]))/
    105260589891843160132895557867767781995706321435701747527080755372 + 
   (MZV[4]*MZV[6, 4, 1, 1]*
     (1764916232408004087444118681375940572395357783811965001513903858*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]] + 
      4117333977332205882598857382772369160979625914430888089943125195*
       Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 4]*
         Subscript[\[Zeta], 6, 4, 1, 1]]))/
    105260589891843160132895557867767781995706321435701747527080755372, 
 hMZV[6, 4, 3, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {(-3*MZV[3]^3*MZV[6])/4 + MZV[3]^2*((-25*MZV[4]*MZV[5])/4 - 
       16*MZV[2]*MZV[7]) - (7811*MZV[7]*MZV[8])/144 + 
     (84185*MZV[6]*MZV[9])/144 + MZV[5]*((-210685*MZV[10])/1128 + 
       (21*MZV[2]*MZV[5, 3])/2) + MZV[4]*((-27199*MZV[11])/24 + 
       10*MZV[5, 3, 3]) + MZV[2]*((-56717*MZV[13])/120 - 
       (14*MZV[5, 5, 3])/5 + 2*MZV[7, 3, 3]) + MZV[6, 4, 3, 1, 1] + 
     MZV[3]*((-9*MZV[2]*MZV[5]^2)/2 - (5*MZV[4]*MZV[5, 3])/2 - 
       3*MZV[2]*MZV[7, 3] + MZV[12]*Subsuperscript[OverHat[\[Zeta]], 
         {6, 4, 3, 1, 1, "(0)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
           12]]), (MZV[3]^4*MZV[4]*(-2315732977620549522923702273090891203905\
539071585438445595776618184 - 
        180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 3]^4*Subscript[\[Zeta], 4]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     (MZV[2]*MZV[3]^3*MZV[5]*
       (-180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^3*Subscript[\[Zeta], 
            5]]))/16841694382694905621263289258842845119313011429712279604332\
92085952 + (MZV[5]^2*MZV[6]*
       (-63710851685428998441151695248714088763294031518984120221971467916677\
5 - 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 5]^2*Subscript[\[Zeta], 6]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     (MZV[16]*(-1363321914237709367272740544623413753367470142888884658226356\
0408255369895393066385 + 1310549738249204953231938548214244230821371389196696\
9902168360733673013827496048*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 14658323517361951855178762277596259304869\
5522984893436468227807330924362240*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 52623182532594233471601894\
509397526591888682358783639050672823193304974362304560*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] - 18080495807904821875629873850538396357156147563705228672307\
4216416776358400*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/13654788228778671612674877254810184329003\
94641859553924994912382255876586045440 + 
     MZV[3]^2*
      ((MZV[10]*
         (-209942246539281182885060190167262841190436258103507135442762566589\
454 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 10]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[2]*MZV[5, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]^2*Subscript[\[Zeta], 
              5, 3]]))/168416943826949056212632892588428451193130114297122796\
0433292085952) + (MZV[8]*MZV[5, 3]*
       (
        117891860678864339348843024811899915835191080007985957230330446016640 \
- 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 8]*Subscript[\[Zeta], 5, 3]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     (MZV[6]*MZV[7, 3]*
       (-13430123478164631770527477874378585756416458333180160465731999948802\
5 - 180794458841754117717196638199606434203004669456831791538092017*
         Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]] - 
        223003227572988471880276302243114172876907174067092407863208345*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 6]*Subscript[\[Zeta], 7, 3]]))/
      1684169438269490562126328925884284511931301142971227960433292085952 + 
     MZV[3]*((MZV[6]*MZV[7]*
         (-432884175930204996046532981731195003457342246904323436705119606467\
350 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 6]*Subscript[\[Zeta], 
              7]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[5]*MZV[8]*
         (1031553780940062969302376467104124263557921950069877125765391402645\
60 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              8]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[4]*MZV[9]*
         (3796398608765809975459766453764158003978474659780976360810045910416\
8 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 3]*Subscript[\[Zeta], 4]*Subscript[\[Zeta], 
              9]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + MZV[2]*
        ((MZV[11]*
           (-180794458841754117717196638199606434203004669456831791538092017*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                11]] - 223003227572988471880276302243114172876907174067092407\
863208345*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
                2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 11]]))/1684169438\
269490562126328925884284511931301142971227960433292085952 + 
         (MZV[5, 3, 3]*
           (-180794458841754117717196638199606434203004669456831791538092017*
             Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]] - 2230032275729884718802763022431141728769071740670\
92407863208345*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
              Subscript[\[Zeta], 2]*Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
                5, 3, 3]]))/1684169438269490562126328925884284511931301142971\
227960433292085952)) + MZV[2]*
      ((MZV[7]^2*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 7]^2]))/1684169438269490\
562126328925884284511931301142971227960433292085952 + 
       (MZV[5]*MZV[9]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              9]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[9, 5]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 9, 5]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[11, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 11, 3]]))/16841694382694\
90562126328925884284511931301142971227960433292085952 + 
       (MZV[5, 3, 3, 3]*
         (-180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 2]*Subscript[\[Zeta], 5, 3, 3, 3]]))/168416943\
8269490562126328925884284511931301142971227960433292085952) + 
     MZV[4]*((MZV[5]*MZV[7]*
         (-431042115607097740744207309468509067272417386279198656123395693248\
340 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 5]*Subscript[\[Zeta], 
              7]]))/168416943826949056212632892588428451193130114297122796043\
3292085952 + (MZV[9, 3]*
         (1094710134875168865382113801824784932755345742931298174281639855868\
80 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 9, 3]]))/168416943826949\
0562126328925884284511931301142971227960433292085952 + 
       (MZV[6, 4, 1, 1]*
         (2526254157404235843189493388826426767896951714456841940649938128928\
0 - 180794458841754117717196638199606434203004669456831791538092017*
           Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]] - 
          223003227572988471880276302243114172876907174067092407863208345*
           Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
            Subscript[\[Zeta], 4]*Subscript[\[Zeta], 6, 4, 1, 1]]))/168416943\
8269490562126328925884284511931301142971227960433292085952)}, 0, 2, 1]}


==> anc/hatMZV.w12.14.s.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{hMZV[3] -> SeriesData[\[Epsilon], 0, {MZV[3], (3*MZV[4])/2, 0, 
    (-5*MZV[6])/2, 0, (21*MZV[8])/2, 0, (-153*MZV[10])/2, 0, 
    (1705*MZV[12])/2, 0, (-26949*MZV[14])/2, 0, (573405*MZV[16])/2}, 0, 14, 
   1], hMZV[5] -> SeriesData[\[Epsilon], 0, {MZV[5], (5*MZV[6])/2, 0, 
    (-35*MZV[8])/4, 0, 63*MZV[10], 0, (-2805*MZV[12])/4, 0, 
    (22165*MZV[14])/2, 0, (-943215*MZV[16])/4}, 0, 12, 1], 
 hMZV[7] -> SeriesData[\[Epsilon], 0, {MZV[7], (7*MZV[8])/2, 0, -21*MZV[10], 
    0, 231*MZV[12], 0, (-7293*MZV[14])/2, 0, (155155*MZV[16])/2}, 0, 10, 1], 
 hMZV[9] -> SeriesData[\[Epsilon], 0, {MZV[9], (9*MZV[10])/2, 0, 
    (-165*MZV[12])/4, 0, (1287*MZV[14])/2, 0, (-109395*MZV[16])/8}, 0, 8, 1], 
 hMZV[11] -> SeriesData[\[Epsilon], 0, {MZV[11], (11*MZV[12])/2, 0, 
    (-143*MZV[14])/2, 0, (3003*MZV[16])/2}, 0, 6, 1], 
 hMZV[13] -> SeriesData[\[Epsilon], 0, {MZV[13], (13*MZV[14])/2, 0, 
    (-455*MZV[16])/4}, 0, 4, 1], hMZV[15] -> SeriesData[\[Epsilon], 0, 
   {MZV[15], (15*MZV[16])/2}, 0, 2, 1], 
 hMZV[5, 3] -> SeriesData[\[Epsilon], 0, {(-29*MZV[8])/12 + MZV[5, 3], 
    (-15*MZV[4]*MZV[5])/2, (-2905*MZV[10])/376, (25*MZV[5]*MZV[6])/2, 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
      Subscript[\[Zeta], 12]], (-105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(6)"}, 
      Subscript[\[Zeta], 14]], (765*MZV[5]*MZV[10])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(7)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
      Subscript[\[Zeta], 16]]}, 0, 9, 1], 
 hMZV[7, 3] -> SeriesData[\[Epsilon], 0, {(-793*MZV[10])/94 + MZV[7, 3], 
    -15*MZV[5]*MZV[6] - 21*MZV[4]*MZV[7], 
    MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
      Subscript[\[Zeta], 12]], 35*MZV[6]*MZV[7] + (105*MZV[5]*MZV[8])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(4)"}, 
      Subscript[\[Zeta], 14]], -147*MZV[7]*MZV[8] - 378*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(5)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
      Subscript[\[Zeta], 16]]}, 0, 7, 1], 
 hMZV[9, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 3] + MZV[12]*(-24682093/1547840 + 
       (3*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]])/100 + 
       (9*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
          Subscript[\[Zeta], 12]])/140), (-75*MZV[6]*MZV[7])/2 - 
     21*MZV[5]*MZV[8] - (81*MZV[4]*MZV[9])/2, 
    MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(2)"}, 
      Subscript[\[Zeta], 14]], (525*MZV[7]*MZV[8])/4 + 
     (135*MZV[6]*MZV[9])/2 + 126*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    MZV[16]*(4077336135793213942999284290881541205921934103093392961912651918\
73976524052901/
       3362585753737852544492434312157748307969844961238066206153744046138387\
9680 + 
      (3545314139890656821639317072428244369106054390227583728694722979358051\
3533*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]])/
       5003847847824185334066122488329982601145602620889979473443071497229744\
00 - (1503661937531530366537556847710572084578409839737146752794794803*
        Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 
          16]])/
       12531022606171804777725661650924735951869800170916874705604851830 + 
      (6421934956385639956953059280296441965505854587979332514559036578114289\
5593*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]])/
       2335128995651286489230857161220658547201281223081990420940100032040547\
20 - (1013110831357971178509209435054425700021823342769214969846317305*
        Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
          16]])/
       2506204521234360955545132330184947190373960034183374941120970366)}, 0, 
   5, 1], hMZV[9, 5] -> SeriesData[\[Epsilon], 0, 
   {MZV[9, 5] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 
     (345*MZV[6]*MZV[9])/2 - (495*MZV[4]*MZV[11])/2 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 5, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[16]*(-59956038757297320664517689064816879099025850926762931913949293\
0572679547889165 - 
       3368007734960301803835110189374088077380813440944529500697388868762389\
343056*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
          12]] + 464797767300812865202288681876815972217409674073844425276958\
9578064124416*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
         Subscript[\[Zeta], 16]] - 130402816940371459214554960336085710720160\
42933892380034409309316886646392720*Subsuperscript[OverHat[\[Zeta]], 
         {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 118331573829340951774543568\
34134562352349117565598781111297975844501649920*Subsuperscript[
         OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/672517150\
74757050889848686243154966159396899224761324123074880922767759360}, 0, 4, 1], 
 hMZV[11, 3] -> SeriesData[\[Epsilon], 0, 
   {MZV[11, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], {11, 3, "(0)"}, 
       Subscript[\[Zeta], 14]], (-105*MZV[7]*MZV[8])/2 - 70*MZV[6]*MZV[9] - 
     27*MZV[5]*MZV[10] - 66*MZV[4]*MZV[11] + MZV[3]*MZV[12]*
      Subsuperscript[OverHat[\[Zeta]], {11, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (MZV[16]*(-23468705127915212028416013791058264723812394726915384951958878\
5734174789572155 - 
       1263493250669962688326039816075540917179592858794110146405679777510271\
473968*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
          12]] + 135026635386119113411126638567596290412618244870574513125429\
7696989672960*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
         Subscript[\[Zeta], 16]] - 493787006907079226169273100719252284447948\
5884542009402563893424694214366960*Subsuperscript[OverHat[\[Zeta]], 
         {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 346825421665905359824811807\
1094414061429981727630412277868883380219532800*Subsuperscript[
         OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/720554090\
08668268810552163831951749456496677740815704417580229560108313600}, 0, 4, 1], 
 hMZV[11, 5] -> MZV[11, 5] + (MZV[16]*(12538751719702655904936634635456506975\
7075615314433625073743159492490012868905 + 
      10945043548252518782273539580005610932324273856553123183195855676064024\
72208*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
         12]] - 1155137731051911983882209370367003148215598830829084450005815\
236065369600*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] + 4257670007869716114407993857796803299664966\
576418952834064290150165513038160*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 2659587756139119065277894983\
442292078901854062871012866962374609496256000*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/2521939315\
30338940836932573411831123097738372092854965461530803460379097600, 
 hMZV[13, 3] -> MZV[13, 3] + 
   (MZV[16]*(6885631367531924472123180731895586183050045120334800620666508104\
567102776505 + 
      69899376952344568823132201742598003160127866417553606692938023602292234\
768*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]] - 
      59940874232344344501937743199581196707923457521909251798698104072240640*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] + 2738196417009026502196688698871775309205317\
06534077837297471128348088634960*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 1397788739906868820601435493\
13794197463137301122346301792762029744729600*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/8406464384344631361231085780\
3943707699246124030951655153843601153459699200, 
 hMZV[5, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(-5*MZV[5]*MZV[6])/2 + 3*MZV[4]*MZV[7] + 45*MZV[2]*MZV[9] + MZV[5, 3, 3], 
    (3*MZV[4]*MZV[5, 3])/2 + 
     (MZV[12]*(9352847166025 + 17485406736*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
        70205544720*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
          Subscript[\[Zeta], 12]]))/15379338240, (-105*MZV[5]*MZV[8])/16, 
    (-5*MZV[6]*MZV[5, 3])/2 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, "(3)"}, Subscript[\[Zeta], 14]], (165*MZV[5]*MZV[10])/8 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, "(4)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (21*MZV[8]*MZV[5, 3])/2 + (MZV[16]*(1395151225881471758315206746285135088\
28483065651742149659465295279106712448639265 - 389027602726595150304207738246\
354584591631434492514195961662282870167064455664*Subsuperscript[
          OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
        940934802610645475306357108087006537246229503076187247901761862186703\
02720*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, Subscript[\[Zeta], 
           16]] - 15562399050081179633654843068821821474405390903415954734405\
77100762265068437680*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, 
          Subscript[\[Zeta], 12]] + 16575760736965368889437492958834156866353\
1965244212510125648228099809177600*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/18157963070184403740259145\
28565184086303716279068555751323021784914729502720}, 0, 6, 1], 
 hMZV[5, 5, 3] -> SeriesData[\[Epsilon], 0, 
   {(145*MZV[5]*MZV[8])/12 + 25*MZV[4]*MZV[9] + (275*MZV[2]*MZV[11])/2 + 
     MZV[5, 5, 3], (75*MZV[4]*MZV[5]^2)/4 + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (14525*MZV[5]*MZV[10])/376 + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 5, 3, "(2)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-125*MZV[5]^2*MZV[6])/4 + 
     (MZV[16]*(-1150477371223387566007464332868428258809900762835713463962735\
545071012751858009575 - 76538898335379897424825039673194146139293146712389996\
7841059775872785681066544*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 33654967622148067118999420605063113554007\
241512035561590223855790819747840*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 30831447450957819194196908\
35921137927411434505015327534224969906097907232490480*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 
        796837459599047013597482925177681054556725071765899610888882154953021\
47200*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]]))/34136970571946679031687193137025460822509866046488848124872\
809556396914651136}, 0, 4, 1], hMZV[7, 3, 3] -> 
  SeriesData[\[Epsilon], 0, {-4*MZV[6]*MZV[7] + (29*MZV[5]*MZV[8])/2 + 
     28*MZV[4]*MZV[9] + (407*MZV[2]*MZV[11])/2 + MZV[7, 3, 3], 
    MZV[4]*(27*MZV[5]^2 + (3*MZV[7, 3])/2) + 
     MZV[14]*Subsuperscript[OverHat[\[Zeta]], {7, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 14]], (-147*MZV[7]*MZV[8])/8 + 
     (8715*MZV[5]*MZV[10])/188 + MZV[3]*MZV[12]*Subsuperscript[
       OverHat[\[Zeta]], {7, 3, 3, "(2)"}, Subscript[\[Zeta], 3]*
        Subscript[\[Zeta], 12]], -45*MZV[5]^2*MZV[6] - 
     (5*MZV[6]*MZV[7, 3])/2 + 
     (MZV[16]*(-1088518814938969530288893997282013634161304464450914384269409\
932800897154887139125 + 69727338225365641659722630746464351239857597013019206\
3872667793338099478216432*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 28078554121860730204639899702316191907761\
5647847390342221941432105979892736*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 27814903857618923755280048\
92072389213160189151304775848530080620162833809817520*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 
        513836782924702967244538951058467658178920306569368665296661757813302\
298240*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
           16]]))/28447475476622232526405994280854550685424888372074040104060\
674630330762209280}, 0, 4, 1], hMZV[7, 3, 5] -> 
  SeriesData[\[Epsilon], 0, {(-287*MZV[7]*MZV[8])/6 - 17*MZV[6]*MZV[9] - 
     (2520*MZV[5]*MZV[10])/47 + 55*MZV[4]*MZV[11] + (1001*MZV[2]*MZV[13])/2 + 
     MZV[7, 3, 5] + MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], 
       {7, 3, 5, "(0)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    -45*MZV[5]^2*MZV[6] - 126*MZV[4]*MZV[5]*MZV[7] + (5*MZV[6]*MZV[7, 3])/2 + 
     (MZV[16]*(87079043834994351474909023288019086915584463294804433403467942\
33042533021538205 - 
        183663285338672097745987889629265480301575615506512786213461579964100\
3072944*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] - 35913717571708109057639611135866413172629894132587164093727\
2813546597120*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 74365071779952152350101958442998436261601\
18574283548498695676486818796732080*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] - 72731298473310887567577816\
8890802020415919176108124835179080684848396800*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/15239719\
00533333885343178265045779501004904734218252148431821855196290832640}, 0, 2, 
   1], hMZV[9, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(157*MZV[7]*MZV[8])/4 + (29*MZV[6]*MZV[9])/2 + (2379*MZV[5]*MZV[10])/47 + 
     126*MZV[4]*MZV[11] + (1209*MZV[2]*MZV[13])/2 + MZV[9, 3, 3] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {9, 3, 3, "(0)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    45*MZV[5]^2*MZV[6] + 135*MZV[4]*MZV[5]*MZV[7] + (3*MZV[4]*MZV[9, 3])/2 + 
     (MZV[16]*(25545019310454759555322537861807412028929442225397295598896686\
4371224676818087205 - 
        143283147070791227850991042322687670689356999263759486968776679379494\
86269744*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 
           12]] + 13621030975129953888587943197411844170476340755265902506958\
134674935483392*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
          Subscript[\[Zeta], 16]] - 56767208837087575027928934735005942466641\
506107700911437677091818876087248240*Subsuperscript[OverHat[\[Zeta]], 
          {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 25762240975963429805497401\
176086705951041491735214924801945816974000647680*Subsuperscript[
          OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/28447475\
476622232526405994280854550685424888372074040104060674630330762209280}, 0, 2, 
   1], hMZV[5, 3, 3, 3] -> SeriesData[\[Epsilon], 0, 
   {(MZV[6]*MZV[5, 3])/2 + MZV[2]*(20*MZV[5]*MZV[7] + (10*MZV[9, 3])/3) + 
     MZV[5, 3, 3, 3] + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {5, 3, 3, 3, "(0)"}, Subscript[\[Zeta], 14]], 
    (-693*MZV[7]*MZV[8])/4 - (3105*MZV[6]*MZV[9])/8 - (93*MZV[5]*MZV[10])/8 + 
     MZV[4]*((-45*MZV[11])/2 + (3*MZV[5, 3, 3])/2) + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {5, 3, 3, 3, "(1)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (21*MZV[8]*MZV[5, 3])/16 + 
     (MZV[16]*(-3177644686890489045535535488326797828633260028655631766054127\
906270692254875635335 - 17726796041665947627614847941245663724615152204077206\
263857946661311652704607856*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 45717486176512833081960183203374741211940\
7473914606871404895104729454666240*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 71542768778995891867220392\
396171610494326341236501877747470118721827720190262320*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] + 79501111790984728654118093018727838450089684914039256319995\
2553004043654400*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/72631852280737614961036581142607363452148\
651162742230052920871396589180108800}, 0, 3, 1], 
 hMZV[5, 5, 3, 3] -> (25*MZV[5]^2*MZV[6])/4 - 35*MZV[4]*MZV[5]*MZV[7] - 
   (1665*MZV[2]*MZV[7]^2)/4 - 750*MZV[2]*MZV[5]*MZV[9] - 
   (10*MZV[4]*MZV[9, 3])/3 + 25*MZV[2]*MZV[9, 5] - 
   (175*MZV[2]*MZV[11, 3])/2 + MZV[5, 5, 3, 3] + 
   (MZV[16]*(8134652550676477501953679725863832757715985727103192461603240100\
6590455072142685 + 
      84459504472070064588219438005413651746310143462969575162162286577038611\
481936*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
        Subscript[\[Zeta], 12]] + 1053213646351379520657732260233734690021907\
70876464507152035214066959301120*Subsuperscript[OverHat[\[Zeta]], 
        {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 3556058215947095179357318487\
73666730964535954499608240265985579809115307595920*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
      21294273161630887116292993617089189524275241158857713470849106730516551\
6800*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 
         16]]))/3631592614036880748051829057130368172607432558137111502646043\
5698294590054400, hMZV[6, 4, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {(-7*MZV[2]*MZV[5]^2)/2 + (9*MZV[3]^2*MZV[6])/4 + 
     MZV[3]*((MZV[4]*MZV[5])/2 - 10*MZV[2]*MZV[7]) - (3*MZV[4]*MZV[5, 3])/2 - 
     3*MZV[2]*MZV[7, 3] + MZV[6, 4, 1, 1] + 
     (MZV[12]*(12198576397615 + 39917787504*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 172992181680*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]]))/51264460800, (MZV[3]^3*MZV[4])/2 + 
     (5665*MZV[6]*MZV[7])/32 + (203*MZV[5]*MZV[8])/2 + 
     (1799*MZV[4]*MZV[9])/12 - (799*MZV[3]*MZV[10])/16, 
    (21*MZV[3]^2*MZV[8])/16 + MZV[14]*Subsuperscript[OverHat[\[Zeta]], 
       {6, 4, 1, 1, "(2)"}, Subscript[\[Zeta], 14]], 
    (-5*MZV[3]^3*MZV[6])/6 - (39655*MZV[7]*MZV[8])/64 - 
     (8995*MZV[6]*MZV[9])/36 - 609*MZV[5]*MZV[10] + 
     MZV[3]*MZV[12]*Subsuperscript[OverHat[\[Zeta]], {6, 4, 1, 1, "(3)"}, 
       Subscript[\[Zeta], 3]*Subscript[\[Zeta], 12]], 
    (-33*MZV[3]^2*MZV[10])/8 + 
     (MZV[16]*(-5158693418617027616445599724607664571295484213436188629343267\
66013643218219515785 - 302507301152894797824259098992818249730387967137726244\
7096120951532624968419216*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] + 40510041374431451167826493931792679505286\
74997553416027343936364407190658560*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] - 11828417185238904013780341\
624736054879455801600315932745304086643786071828442320*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] + 13663641541095884821976675294019655130616275695390482090406\
999933956277920000*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/80702058089708461067818423491785959391276\
27906971358894768985710732131123200}, 0, 5, 1], 
 hMZV[7, 3, 3, 3] -> 9*MZV[5]^2*MZV[6] - 18*MZV[4]*MZV[5]*MZV[7] - 
   (1031*MZV[2]*MZV[7]^2)/4 - 537*MZV[2]*MZV[5]*MZV[9] + 
   (MZV[6]*MZV[7, 3])/2 + (43*MZV[2]*MZV[9, 5])/3 - 
   (89*MZV[2]*MZV[11, 3])/2 + MZV[7, 3, 3, 3] + 
   (MZV[16]*(4554659141881197738317377854012826547657924787490030249796710962\
8844600093207365 + 2081956105655227152497406141993422510417592696155596942261\
63535158139190938064*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
        Subscript[\[Zeta], 12]] + 1642967139092594868942472788225738048230981\
4513899583124907750599101288960*Subsuperscript[OverHat[\[Zeta]], 
        {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 8425468425815699261027158472\
01204280527378434627751742976513797191512090027280*Subsuperscript[
        OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 
      57925929221476521456254771019748487223751740037497568599770989937658624\
00*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/
    1815796307018440374025914528565184086303716279068555751323021784914729502\
7200, hMZV[8, 6, 1, 1] -> -(MZV[5]^2*MZV[6]) - (245*MZV[4]*MZV[5]*MZV[7])/6 + 
   18*MZV[3]*MZV[6]*MZV[7] + 31*MZV[2]*MZV[7]^2 + 10*MZV[3]*MZV[5]*MZV[8] - 
   (5*MZV[3]*MZV[4]*MZV[9])/2 - (11*MZV[2]*MZV[5]*MZV[9])/2 + 
   (569*MZV[3]^2*MZV[10])/188 - (329*MZV[2]*MZV[3]*MZV[11])/2 + 
   (9*MZV[8]*MZV[5, 3])/10 + (MZV[6]*MZV[7, 3])/4 - (35*MZV[4]*MZV[9, 3])/9 - 
   (16*MZV[2]*MZV[9, 5])/3 + 8*MZV[2]*MZV[11, 3] + MZV[8, 6, 1, 1] + 
   (MZV[16]*(-171386977208478808465520656330003630619230032440703805919675510\
4733361313183 - 
      13790700125536412641004143473519713211234547912840464437078927971352054\
960*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, Subscript[\[Zeta], 12]] + 
      12256707864229921505827924359430611936679697479771924628113517288421120*
       Subsuperscript[OverHat[\[Zeta]], {5, 3, "(8)"}, 
        Subscript[\[Zeta], 16]] - 5396684092225255299459684270549810514359718\
1108437350838991528606795843760*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(2)"}, Subscript[\[Zeta], 12]] + 2859340223234033026053132893\
4696305770105549310393322664942624954204800*Subsuperscript[OverHat[\[Zeta]], 
        {7, 3, "(6)"}, Subscript[\[Zeta], 16]]))/7309969029864896835853118069\
90814849558661948095231783946466096986606080, 
 hMZV[6, 4, 3, 1, 1] -> SeriesData[\[Epsilon], 0, 
   {(-3*MZV[3]^3*MZV[6])/4 + MZV[3]^2*((-25*MZV[4]*MZV[5])/4 - 
       16*MZV[2]*MZV[7]) - (7811*MZV[7]*MZV[8])/144 + 
     (84185*MZV[6]*MZV[9])/144 + MZV[5]*((-210685*MZV[10])/1128 + 
       (21*MZV[2]*MZV[5, 3])/2) + MZV[4]*((-27199*MZV[11])/24 + 
       10*MZV[5, 3, 3]) + MZV[2]*((-56717*MZV[13])/120 - 
       (14*MZV[5, 5, 3])/5 + 2*MZV[7, 3, 3]) + MZV[6, 4, 3, 1, 1] + 
     MZV[3]*((-9*MZV[2]*MZV[5]^2)/2 - (5*MZV[4]*MZV[5, 3])/2 - 
       3*MZV[2]*MZV[7, 3] + MZV[12]*Subsuperscript[OverHat[\[Zeta]], 
         {6, 4, 3, 1, 1, "(0)"}, Subscript[\[Zeta], 3]*Subscript[\[Zeta], 
           12]]), (-11*MZV[3]^4*MZV[4])/8 - (169475*MZV[5]^2*MZV[6])/448 + 
     MZV[3]*((-8225*MZV[6]*MZV[7])/32 + (245*MZV[5]*MZV[8])/4 + 
       (541*MZV[4]*MZV[9])/24) - (3989*MZV[3]^2*MZV[10])/32 + 
     70*MZV[8]*MZV[5, 3] - (35725*MZV[6]*MZV[7, 3])/448 + 
     MZV[4]*((-4095*MZV[5]*MZV[7])/16 + 65*MZV[9, 3] + 15*MZV[6, 4, 1, 1]) + 
     (MZV[16]*(-1363321914237709367272740544623413753367470142888884658226356\
0408255369895393066385 + 1310549738249204953231938548214244230821371389196696\
9902168360733673013827496048*Subsuperscript[OverHat[\[Zeta]], {5, 3, "(4)"}, 
          Subscript[\[Zeta], 12]] - 14658323517361951855178762277596259304869\
5522984893436468227807330924362240*Subsuperscript[OverHat[\[Zeta]], 
          {5, 3, "(8)"}, Subscript[\[Zeta], 16]] + 52623182532594233471601894\
509397526591888682358783639050672823193304974362304560*
         Subsuperscript[OverHat[\[Zeta]], {7, 3, "(2)"}, Subscript[\[Zeta], 
           12]] - 18080495807904821875629873850538396357156147563705228672307\
4216416776358400*Subsuperscript[OverHat[\[Zeta]], {7, 3, "(6)"}, 
          Subscript[\[Zeta], 16]]))/13654788228778671612674877254810184329003\
94641859553924994912382255876586045440}, 0, 2, 1]}


==> anc/pure.values.m <==
{(8*(-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
    (-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*
    Subscript[M, 0, 1])/(\[Epsilon]^3*(-1 + 2*\[Epsilon])^3) -> 
  SeriesData[\[Epsilon], 0, {1, 0, 0, -52*MZV[3], (-156*MZV[2]^2)/5, 
    -804*MZV[5], (-3008*MZV[2]^3)/7 + 1352*MZV[3]^2, 
    (8112*MZV[2]^2*MZV[3])/5 - 13428*MZV[7], (-25344*MZV[2]^4)/5 + 
     41808*MZV[3]*MZV[5], (156416*MZV[2]^3*MZV[3])/7 - (70304*MZV[3]^3)/3 + 
     (125424*MZV[2]^2*MZV[5])/5 - (737740*MZV[9])/3, 
    (-22719744*MZV[2]^5)/385 - (210912*MZV[2]^2*MZV[3]^2)/5 + 
     323208*MZV[5]^2 + 698256*MZV[3]*MZV[7], (1317888*MZV[2]^4*MZV[3])/5 + 
     (2418432*MZV[2]^3*MZV[5])/7 - 1087008*MZV[3]^2*MZV[5] + 
     (2094768*MZV[2]^2*MZV[7])/5 - 4819476*MZV[11], 
    (-11083613504*MZV[2]^6)/15925 - (4066816*MZV[2]^3*MZV[3]^2)/7 + 
     (913952*MZV[3]^4)/3 - (6522048*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     10796112*MZV[5]*MZV[7] + (38362480*MZV[3]*MZV[9])/3, 
    (1181426688*MZV[2]^5*MZV[3])/385 + (3655808*MZV[2]^2*MZV[3]^3)/5 + 
     (20376576*MZV[2]^4*MZV[5])/5 - 16806816*MZV[3]*MZV[5]^2 + 
     (40391424*MZV[2]^3*MZV[7])/7 - 18154656*MZV[3]^2*MZV[7] + 
     7672496*MZV[2]^2*MZV[9] - 99059940*MZV[13], (-1461823488*MZV[2]^7)/175 - 
     (34265088*MZV[2]^4*MZV[3]^2)/5 - (125758464*MZV[2]^3*MZV[3]*MZV[5])/7 + 
     18841472*MZV[3]^3*MZV[5] - (50420448*MZV[2]^2*MZV[5]^2)/5 - 
     (108927936*MZV[2]^2*MZV[3]*MZV[7])/5 + 90155592*MZV[7]^2 + 
     197714320*MZV[5]*MZV[9] + 250612752*MZV[3]*MZV[11], 
    (44334454016*MZV[2]^6*MZV[3])/1225 + (211474432*MZV[2]^3*MZV[3]^3)/21 - 
     (47525504*MZV[3]^5)/15 + (18266674176*MZV[2]^5*MZV[5])/385 + 
     (169573248*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 86619744*MZV[5]^3 + 
     (340319232*MZV[2]^4*MZV[7])/5 - 561397824*MZV[3]*MZV[5]*MZV[7] + 
     (2219121920*MZV[2]^3*MZV[9])/21 - (997424480*MZV[3]^2*MZV[9])/3 + 
     (751838256*MZV[2]^2*MZV[11])/5 - (10530396292*MZV[15])/5, 
    (-116893966754304*MZV[2]^8)/1145375 - (30717093888*MZV[2]^5*MZV[3]^2)/
      385 - (47525504*MZV[2]^2*MZV[3]^4)/5 - 
     (1059581952*MZV[2]^4*MZV[3]*MZV[5])/5 - (972209664*MZV[2]^3*MZV[5]^2)/
      7 + 436977216*MZV[3]^2*MZV[5]^2 - (2100354048*MZV[2]^3*MZV[3]*MZV[7])/
      7 + 314680704*MZV[3]^3*MZV[7] - (1684193472*MZV[2]^2*MZV[5]*MZV[7])/5 - 
     398969792*MZV[2]^2*MZV[3]*MZV[9] + 3302124240*MZV[7]*MZV[9] + 
     3874858704*MZV[5]*MZV[11] + 5151116880*MZV[3]*MZV[13]}, 0, 17, 1], 
 (6*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
    (-1 + 4*\[Epsilon])*Subscript[M, 1, 1])/
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -22*MZV[3], (-66*MZV[2]^2)/5, -234*MZV[5], 
    (-848*MZV[2]^3)/7 + 242*MZV[3]^2, (1452*MZV[2]^2*MZV[3])/5 - 2598*MZV[7], 
    (-4554*MZV[2]^4)/5 + 5148*MZV[3]*MZV[5], (18656*MZV[2]^3*MZV[3])/7 - 
     (5324*MZV[3]^3)/3 + (15444*MZV[2]^2*MZV[5])/5 - (93430*MZV[9])/3, 
    (-2541024*MZV[2]^5)/385 - (15972*MZV[2]^2*MZV[3]^2)/5 + 27378*MZV[5]^2 + 
     57156*MZV[3]*MZV[7], (100188*MZV[2]^4*MZV[3])/5 + 
     (198432*MZV[2]^3*MZV[5])/7 - 56628*MZV[3]^2*MZV[5] + 
     (171468*MZV[2]^2*MZV[7])/5 - 396846*MZV[11], 
    (-109602812*MZV[2]^6)/2275 - (205216*MZV[2]^3*MZV[3]^2)/7 + 
     (29282*MZV[3]^4)/3 - (339768*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     607932*MZV[5]*MZV[7] + (2055460*MZV[3]*MZV[9])/3, 
    (5082048*MZV[2]^5*MZV[3])/35 + (117128*MZV[2]^2*MZV[3]^3)/5 + 
     (1065636*MZV[2]^4*MZV[5])/5 - 602316*MZV[3]*MZV[5]^2 + 
     (2203104*MZV[2]^3*MZV[7])/7 - 628716*MZV[3]^2*MZV[7] + 
     411092*MZV[2]^2*MZV[9] - 5282970*MZV[13], (-62873568*MZV[2]^7)/175 - 
     (1102068*MZV[2]^4*MZV[3]^2)/5 - (4365504*MZV[2]^3*MZV[3]*MZV[5])/7 + 
     415272*MZV[3]^3*MZV[5] - (1806948*MZV[2]^2*MZV[5]^2)/5 - 
     (3772296*MZV[2]^2*MZV[3]*MZV[7])/5 + 3374802*MZV[7]^2 + 
     7287540*MZV[5]*MZV[9] + 8730612*MZV[3]*MZV[11], 
    (2411261864*MZV[2]^6*MZV[3])/2275 + (4514752*MZV[2]^3*MZV[3]^3)/21 - 
     (644204*MZV[3]^5)/15 + (594599616*MZV[2]^5*MZV[5])/385 + 
     (3737448*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 2135484*MZV[5]^3 + 
     (11831292*MZV[2]^4*MZV[7])/5 - 13374504*MZV[3]*MZV[5]*MZV[7] + 
     (79228640*MZV[2]^3*MZV[9])/21 - (22610060*MZV[3]^2*MZV[9])/3 + 
     (26191836*MZV[2]^2*MZV[11])/5 - (362664142*MZV[15])/5, 
    (-40906065715902*MZV[2]^8)/14889875 - (55902528*MZV[2]^5*MZV[3]^2)/35 - 
     (644204*MZV[2]^2*MZV[3]^4)/5 - (23443992*MZV[2]^4*MZV[3]*MZV[5])/5 - 
     (23216544*MZV[2]^3*MZV[5]^2)/7 + 6625476*MZV[3]^2*MZV[5]^2 - 
     (48468288*MZV[2]^3*MZV[3]*MZV[7])/7 + 4610584*MZV[3]^3*MZV[7] - 
     (40123512*MZV[2]^2*MZV[5]*MZV[7])/5 - 9044024*MZV[2]^2*MZV[3]*MZV[9] + 
     80910380*MZV[7]*MZV[9] + 92861964*MZV[5]*MZV[11] + 
     116225340*MZV[3]*MZV[13]}, 0, 17, 1], 
 (4*(-2 + 3*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*Subscript[M, 1, 2])/
   (\[Epsilon]^2*(-1 + 2*\[Epsilon])^2) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -12*MZV[3], (-36*MZV[2]^2)/5, -84*MZV[5], 
    (-288*MZV[2]^3)/7 + 72*MZV[3]^2, (432*MZV[2]^2*MZV[3])/5 - 588*MZV[7], 
    (-864*MZV[2]^4)/5 + 1008*MZV[3]*MZV[5], (3456*MZV[2]^3*MZV[3])/7 - 
     288*MZV[3]^3 + (3024*MZV[2]^2*MZV[5])/5 - 4260*MZV[9], 
    (-244224*MZV[2]^5)/385 - (2592*MZV[2]^2*MZV[3]^2)/5 + 3528*MZV[5]^2 + 
     7056*MZV[3]*MZV[7], (10368*MZV[2]^4*MZV[3])/5 + 3456*MZV[2]^3*MZV[5] - 
     6048*MZV[3]^2*MZV[5] + (21168*MZV[2]^2*MZV[7])/5 - 31836*MZV[11], 
    (-4900032*MZV[2]^6)/2275 - (20736*MZV[2]^3*MZV[3]^2)/7 + 864*MZV[3]^4 - 
     (36288*MZV[2]^2*MZV[3]*MZV[5])/5 + 49392*MZV[5]*MZV[7] + 
     51120*MZV[3]*MZV[9], (2930688*MZV[2]^5*MZV[3])/385 + 
     (10368*MZV[2]^2*MZV[3]^3)/5 + (72576*MZV[2]^4*MZV[5])/5 - 
     42336*MZV[3]*MZV[5]^2 + 24192*MZV[2]^3*MZV[7] - 42336*MZV[3]^2*MZV[7] + 
     30672*MZV[2]^2*MZV[9] - 244020*MZV[13], (-13367808*MZV[2]^7)/1925 - 
     (62208*MZV[2]^4*MZV[3]^2)/5 - 41472*MZV[2]^3*MZV[3]*MZV[5] + 
     24192*MZV[3]^3*MZV[5] - (127008*MZV[2]^2*MZV[5]^2)/5 - 
     (254016*MZV[2]^2*MZV[3]*MZV[7])/5 + 172872*MZV[7]^2 + 
     357840*MZV[5]*MZV[9] + 382032*MZV[3]*MZV[11], 
    (58800384*MZV[2]^6*MZV[3])/2275 + (82944*MZV[2]^3*MZV[3]^3)/7 - 
     (10368*MZV[3]^5)/5 + (2930688*MZV[2]^5*MZV[5])/55 + 
     (217728*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 98784*MZV[5]^3 + 
     (508032*MZV[2]^4*MZV[7])/5 - 592704*MZV[3]*MZV[5]*MZV[7] + 
     (1226880*MZV[2]^3*MZV[9])/7 - 306720*MZV[3]^2*MZV[9] + 
     (1146096*MZV[2]^2*MZV[11])/5 - (9544092*MZV[15])/5, 
    (-321210496512*MZV[2]^8)/14889875 - (17584128*MZV[2]^5*MZV[3]^2)/385 - 
     (31104*MZV[2]^2*MZV[3]^4)/5 - (870912*MZV[2]^4*MZV[3]*MZV[5])/5 - 
     145152*MZV[2]^3*MZV[5]^2 + 254016*MZV[3]^2*MZV[5]^2 - 
     290304*MZV[2]^3*MZV[3]*MZV[7] + 169344*MZV[3]^3*MZV[7] - 
     (1778112*MZV[2]^2*MZV[5]*MZV[7])/5 - 368064*MZV[2]^2*MZV[3]*MZV[9] + 
     2504880*MZV[7]*MZV[9] + 2674224*MZV[5]*MZV[11] + 
     2928240*MZV[3]*MZV[13]}, 0, 17, 1], 
 (8*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon])*Subscript[M, 1, 3])/(3*\[Epsilon]^2*
    (-1 + 2*\[Epsilon])^2) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -36*MZV[3], (-108*MZV[2]^2)/5, -612*MZV[5], 
    (-2304*MZV[2]^3)/7 + 648*MZV[3]^2, (3888*MZV[2]^2*MZV[3])/5 - 
     11124*MZV[7], (-110592*MZV[2]^4)/25 + 22032*MZV[3]*MZV[5], 
    (82944*MZV[2]^3*MZV[3])/7 - 7776*MZV[3]^3 + (66096*MZV[2]^2*MZV[5])/5 - 
     216900*MZV[9], (-22166784*MZV[2]^5)/385 - (69984*MZV[2]^2*MZV[3]^2)/5 + 
     187272*MZV[5]^2 + 400464*MZV[3]*MZV[7], (3981312*MZV[2]^4*MZV[3])/25 + 
     (1410048*MZV[2]^3*MZV[5])/7 - 396576*MZV[3]^2*MZV[5] + 
     (1201392*MZV[2]^2*MZV[7])/5 - 4438548*MZV[11], 
    (-8387787456*MZV[2]^6)/11375 - (1492992*MZV[2]^3*MZV[3]^2)/7 + 
     69984*MZV[3]^4 - (2379456*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     6807888*MZV[5]*MZV[7] + 7808400*MZV[3]*MZV[9], 
    (798004224*MZV[2]^5*MZV[3])/385 + (839808*MZV[2]^2*MZV[3]^3)/5 + 
     (67682304*MZV[2]^4*MZV[5])/25 - 6741792*MZV[3]*MZV[5]^2 + 
     (25629696*MZV[2]^3*MZV[7])/7 - 7208352*MZV[3]^2*MZV[7] + 
     4685040*MZV[2]^2*MZV[9] - 93898980*MZV[13], 
    (-18037638144*MZV[2]^7)/1925 - (71663616*MZV[2]^4*MZV[3]^2)/25 - 
     (50761728*MZV[2]^3*MZV[3]*MZV[5])/7 + 4758912*MZV[3]^3*MZV[5] - 
     (20225376*MZV[2]^2*MZV[5]^2)/5 - (43250112*MZV[2]^2*MZV[3]*MZV[7])/5 + 
     61871688*MZV[7]^2 + 132742800*MZV[5]*MZV[9] + 159787728*MZV[3]*MZV[11], 
    (301960348416*MZV[2]^6*MZV[3])/11375 + (17915904*MZV[2]^3*MZV[3]^3)/7 - 
     (2519424*MZV[3]^5)/5 + (13566071808*MZV[2]^5*MZV[5])/385 + 
     (42830208*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 38203488*MZV[5]^3 + 
     (1230225408*MZV[2]^4*MZV[7])/25 - 245083968*MZV[3]*MZV[5]*MZV[7] + 
     (499737600*MZV[2]^3*MZV[9])/7 - 140551200*MZV[3]^2*MZV[9] + 
     (479363184*MZV[2]^2*MZV[11])/5 - (10172504196*MZV[15])/5, 
    (-1770117016103424*MZV[2]^8)/14889875 - (14364076032*MZV[2]^5*MZV[3]^2)/
      385 - (7558272*MZV[2]^2*MZV[3]^4)/5 - 
     (2436562944*MZV[2]^4*MZV[3]*MZV[5])/25 - (431474688*MZV[2]^3*MZV[5]^2)/
      7 + 121352256*MZV[3]^2*MZV[5]^2 - (922669056*MZV[2]^3*MZV[3]*MZV[7])/
      7 + 86500224*MZV[3]^3*MZV[7] - (735251904*MZV[2]^2*MZV[5]*MZV[7])/5 - 
     168661440*MZV[2]^2*MZV[3]*MZV[9] + 2412795600*MZV[7]*MZV[9] + 
     2716391376*MZV[5]*MZV[11] + 3380363280*MZV[3]*MZV[13]}, 0, 17, 1], 
 (4*(-1 + 4*\[Epsilon])*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
    (-1 + 5*\[Epsilon])*Subscript[M, 1, 4])/(\[Epsilon]^2*(-1 + 2*\[Epsilon])*
    (-1 + 3*\[Epsilon])) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -46*MZV[3], (-138*MZV[2]^2)/5, -762*MZV[5], 
    (-2864*MZV[2]^3)/7 + 1058*MZV[3]^2, (6348*MZV[2]^2*MZV[3])/5 - 
     13134*MZV[7], (-126882*MZV[2]^4)/25 + 35052*MZV[3]*MZV[5], 
    (131744*MZV[2]^3*MZV[3])/7 - (48668*MZV[3]^3)/3 + 
     (105156*MZV[2]^2*MZV[5])/5 - (731350*MZV[9])/3, 
    (-23354784*MZV[2]^5)/385 - (146004*MZV[2]^2*MZV[3]^2)/5 + 
     290322*MZV[5]^2 + 604164*MZV[3]*MZV[7], (5836572*MZV[2]^4*MZV[3])/25 + 
     (2182368*MZV[2]^3*MZV[5])/7 - 806196*MZV[3]^2*MZV[5] + 
     (1812492*MZV[2]^2*MZV[7])/5 - 4803558*MZV[11], 
    (-8231138236*MZV[2]^6)/11375 - (3030112*MZV[2]^3*MZV[3]^2)/7 + 
     (559682*MZV[3]^4)/3 - (4837176*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     10008108*MZV[5]*MZV[7] + (33642100*MZV[3]*MZV[9])/3, 
    (1074320064*MZV[2]^5*MZV[3])/385 + (2238728*MZV[2]^2*MZV[3]^3)/5 + 
     (96684084*MZV[2]^4*MZV[5])/25 - 13354812*MZV[3]*MZV[5]^2 + 
     (37615776*MZV[2]^3*MZV[7])/7 - 13895772*MZV[3]^2*MZV[7] + 
     6728420*MZV[2]^2*MZV[9] - 98937930*MZV[13], (-2397470112*MZV[2]^7)/275 - 
     (134241156*MZV[2]^4*MZV[3]^2)/25 - (100388928*MZV[2]^3*MZV[3]*MZV[5])/
      7 + 12361672*MZV[3]^3*MZV[5] - (40064436*MZV[2]^2*MZV[5]^2)/5 - 
     (83374632*MZV[2]^2*MZV[3]*MZV[7])/5 + 86250978*MZV[7]^2 + 
     185762900*MZV[5]*MZV[9] + 220963668*MZV[3]*MZV[11], 
    (378632358856*MZV[2]^6*MZV[3])/11375 + (139385152*MZV[2]^3*MZV[3]^3)/21 - 
     (25745372*MZV[3]^5)/15 + (17796345408*MZV[2]^5*MZV[5])/385 + 
     (111255048*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 73741788*MZV[5]^3 + 
     (1666468188*MZV[2]^4*MZV[7])/25 - 460372968*MZV[3]*MZV[5]*MZV[7] + 
     (2094586400*MZV[2]^3*MZV[9])/21 - (773768300*MZV[3]^2*MZV[9])/3 + 
     (662891004*MZV[2]^2*MZV[11])/5 - (10525624246*MZV[15])/5, 
    (-1586628715936734*MZV[2]^8)/14889875 - (24709361472*MZV[2]^5*MZV[3]^2)/
      385 - (25745372*MZV[2]^2*MZV[3]^4)/5 - 
     (4447467864*MZV[2]^4*MZV[3]*MZV[5])/25 - (831482208*MZV[2]^3*MZV[5]^2)/
      7 + 307160676*MZV[3]^2*MZV[5]^2 - (1730325696*MZV[2]^3*MZV[3]*MZV[7])/
      7 + 213068504*MZV[3]^3*MZV[7] - (1381118904*MZV[2]^2*MZV[5]*MZV[7])/5 - 
     309507320*MZV[2]^2*MZV[3]*MZV[9] + 3201850300*MZV[7]*MZV[9] + 
     3660311196*MZV[5]*MZV[11] + 4551144780*MZV[3]*MZV[13]}, 0, 17, 1], 
 -(((-3 + 4*\[Epsilon])*(-1 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*
      (-3 + 5*\[Epsilon])*(-3 + 7*\[Epsilon])*Subscript[M, 0, 1])/
     (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon]))) + 
   ((-1 + \[Epsilon])*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*
     Subscript[M, 1, 3])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2) - 
   ((-1 + 4*\[Epsilon])*Subscript[M, 2, 1])/\[Epsilon] -> 
  SeriesData[\[Epsilon], 0, {-5/48, 0, 0, (-19*MZV[3])/12, (-19*MZV[2]^2)/20, 
    (-341*MZV[5])/4, (-1004*MZV[2]^3)/21 + (493*MZV[3]^2)/6, 
    (493*MZV[2]^2*MZV[3])/5 - (16619*MZV[7])/8, (-275451*MZV[2]^4)/350 + 
     3617*MZV[3]*MZV[5] - 243*MZV[5, 3], (41432*MZV[2]^3*MZV[3])/21 - 
     (13166*MZV[3]^3)/9 + (14496*MZV[2]^2*MZV[5])/5 - (3258785*MZV[9])/72, 
    (-5865507*MZV[2]^5)/539 - (13166*MZV[2]^2*MZV[3]^2)/5 + 
     (4293369*MZV[5]^2)/112 + 72559*MZV[3]*MZV[7] - (242325*MZV[7, 3])/112, 
    (4874808*MZV[2]^4*MZV[3])/175 + 44188*MZV[2]^3*MZV[5] - 
     78334*MZV[3]^2*MZV[5] + (565563*MZV[2]^2*MZV[7])/8 + 
     336960*MZV[2]*MZV[9] - (197057989*MZV[11])/128 + 3888*MZV[3]*MZV[5, 3] + 
     7488*MZV[5, 3, 3], (-330025238947*MZV[2]^6)/2102100 - 
     (153100*MZV[2]^3*MZV[3]^2)/3 + (341545*MZV[3]^4)/18 - 
     (545394*MZV[2]^2*MZV[3]*MZV[5])/5 + 59745*MZV[2]*MZV[5]^2 + 
     170700*MZV[2]*MZV[3]*MZV[7] + (6440067*MZV[5]*MZV[7])/4 + 
     (46064275*MZV[3]*MZV[9])/36 + (85338*MZV[2]^2*MZV[5, 3])/5 + 
     51210*MZV[2]*MZV[7, 3] - (748115*MZV[9, 3])/8 - 17070*MZV[6, 4, 1, 1], 
    (978857136*MZV[2]^5*MZV[3])/2695 + (126376*MZV[2]^2*MZV[3]^3)/3 + 
     (113136336*MZV[2]^4*MZV[5])/175 - (9862191*MZV[3]*MZV[5]^2)/7 + 
     (89316589*MZV[2]^3*MZV[7])/98 - 1435958*MZV[3]^2*MZV[7] + 
     (247488301*MZV[2]^2*MZV[9])/168 + (24914835*MZV[2]*MZV[11])/4 - 
     (286911012761*MZV[13])/8960 + 180252*MZV[5]*MZV[5, 3] + 
     (242325*MZV[3]*MZV[7, 3])/7 - (1851903*MZV[5, 5, 3])/35 + 
     (929025*MZV[7, 3, 3])/14, (-211835845930222*MZV[2]^7)/28903875 - 
     (96837504*MZV[2]^4*MZV[3]^2)/175 - (10918240*MZV[2]^3*MZV[3]*MZV[5])/7 + 
     (3491560*MZV[3]^3*MZV[5])/3 - (74637261*MZV[2]^2*MZV[5]^2)/70 - 
     (10788546*MZV[2]^2*MZV[3]*MZV[7])/5 - 4887360*MZV[2]*MZV[5]*MZV[7] + 
     (1640914392979*MZV[7]^2)/16896 - 5391360*MZV[2]*MZV[3]*MZV[9] + 
     (543457864733*MZV[5]*MZV[9])/4224 + (316650445*MZV[3]*MZV[11])/8 + 
     (342864*MZV[2]^3*MZV[5, 3])/5 - 31104*MZV[3]^2*MZV[5, 3] + 
     (848205*MZV[2]^2*MZV[7, 3])/14 - 814560*MZV[2]*MZV[9, 3] - 
     (5119224697*MZV[9, 5])/1152 + (135460780511*MZV[11, 3])/8448 - 
     119808*MZV[3]*MZV[5, 3, 3] - 244368*MZV[5, 3, 3, 3], 
    (199824071948*MZV[2]^6*MZV[3])/40425 + (541156640*MZV[2]^3*MZV[3]^3)/
      693 - (95021032*MZV[3]^5)/495 + (44757422984*MZV[2]^5*MZV[5])/5929 + 
     (23528676*MZV[2]^2*MZV[3]^2*MZV[5])/11 - 
     (14490480*MZV[2]*MZV[3]*MZV[5]^2)/11 - (94580855*MZV[5]^3)/14 + 
     (22558673846*MZV[2]^4*MZV[7])/1925 - (42963120*MZV[2]*MZV[3]^2*MZV[7])/
      11 - (599324192*MZV[3]*MZV[5]*MZV[7])/11 + 
     (68637067307*MZV[2]^3*MZV[9])/4410 - (4496074295*MZV[3]^2*MZV[9])/198 + 
     (3271297722941*MZV[2]^2*MZV[11])/49280 + (13958518979*MZV[2]*MZV[13])/
      22 - (3782089712600219*MZV[15])/2365440 - 
     (18994848*MZV[2]^2*MZV[3]*MZV[5, 3])/55 + 
     (5217660*MZV[2]*MZV[5]*MZV[5, 3])/11 + 1839264*MZV[7]*MZV[5, 3] - 
     (11994480*MZV[2]*MZV[3]*MZV[7, 3])/11 + (168274993*MZV[5]*MZV[7, 3])/
      154 + (54179150*MZV[3]*MZV[9, 3])/33 - (2079408*MZV[2]^2*MZV[5, 3, 3])/
      55 - (1391376*MZV[2]*MZV[5, 5, 3])/11 + (993840*MZV[2]*MZV[7, 3, 3])/
      11 + (40534831*MZV[7, 3, 5])/77 + (21418780*MZV[9, 3, 3])/33 + 
     (3501240*MZV[3]*MZV[6, 4, 1, 1])/11 + (496920*MZV[6, 4, 3, 1, 1])/11, 
    (478162882947799328211*MZV[2]^8)/26232386180000 - 
     (36764199513*MZV[2]^5*MZV[3]^2)/5929 - (8056082*MZV[2]^2*MZV[3]^4)/15 - 
     (31220764506*MZV[2]^4*MZV[3]*MZV[5])/1925 - 
     (21887997669*MZV[2]^3*MZV[5]^2)/1078 + (4186119015*MZV[3]^2*MZV[5]^2)/
      154 - (1702305130*MZV[2]^3*MZV[3]*MZV[7])/77 + 
     (5105525855*MZV[3]^3*MZV[7])/264 - (122405092569*MZV[2]^2*MZV[5]*MZV[7])/
      616 - (5137146308925*MZV[2]*MZV[7]^2)/2464 - 
     (1036251949*MZV[2]^2*MZV[3]*MZV[9])/24 - 
     (4253930973675*MZV[2]*MZV[5]*MZV[9])/1232 + 
     (4962201011181121*MZV[7]*MZV[9])/1208064 - 
     (50198063625*MZV[2]*MZV[3]*MZV[11])/88 + 
     (1152704545946595*MZV[5]*MZV[11])/256256 + (668714404739*MZV[3]*MZV[13])/
      440 + (5112178191*MZV[2]^4*MZV[5, 3])/3850 - 2884032*MZV[3]*MZV[5]*
      MZV[5, 3] - (3546780255*MZV[2]^3*MZV[7, 3])/2156 + 
     (131797665*MZV[3]^2*MZV[7, 3])/616 - (540357135*MZV[2]^2*MZV[9, 3])/28 + 
     (77902124955*MZV[2]*MZV[9, 5])/616 - (60968713005*MZV[2]*MZV[11, 3])/
      112 - (31287476079315*MZV[11, 5])/433664 + (295307020094391*MZV[13, 3])/
      512512 - (312068781*MZV[5]*MZV[5, 3, 3])/44 - 
     (461739609*MZV[3]*MZV[5, 5, 3])/220 + (122562675*MZV[3]*MZV[7, 3, 3])/
      88 + (3811998591*MZV[5, 5, 3, 3])/308 + 462024*MZV[2]^2*
      MZV[6, 4, 1, 1] - (7075005435*MZV[7, 3, 3, 3])/616 + 
     (302394465*MZV[8, 6, 1, 1])/88}, 0, 17, 1], 
 (2*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 0, 1])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])) - 
   ((-2 + 3*\[Epsilon])^2*(-1 + 5*\[Epsilon])*Subscript[M, 1, 2])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^2) - 
   ((-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 2, 2])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])) -> SeriesData[\[Epsilon], 0, 
   {-1/4, 0, 0, 10*MZV[3], 6*MZV[2]^2, 185*MZV[5], 
    100*MZV[2]^3 - 204*MZV[3]^2, (-1224*MZV[2]^2*MZV[3])/5 + 
     (13157*MZV[7])/4, (1107387*MZV[2]^4)/875 - 7316*MZV[3]*MZV[5] + 
     (486*MZV[5, 3])/5, (-27632*MZV[2]^3*MZV[3])/7 + (8644*MZV[3]^3)/3 - 
     (23406*MZV[2]^2*MZV[5])/5 + (735227*MZV[9])/12, 
    (40796082*MZV[2]^5)/2695 + (25932*MZV[2]^2*MZV[3]^2)/5 - 
     (3770679*MZV[5]^2)/56 - (257533*MZV[3]*MZV[7])/2 + (40851*MZV[7, 3])/56, 
    (-43232958*MZV[2]^4*MZV[3])/875 - (2610728*MZV[2]^3*MZV[5])/35 + 
     150628*MZV[3]^2*MZV[5] - (8423427*MZV[2]^2*MZV[7])/100 - 
     31752*MZV[2]*MZV[9] + (402054253*MZV[11])/320 - 
     (16524*MZV[3]*MZV[5, 3])/5 - (3528*MZV[5, 3, 3])/5, 
    (1598951267041*MZV[2]^6)/8758750 + (2882232*MZV[2]^3*MZV[3]^2)/35 - 
     (96089*MZV[3]^4)/3 + (955704*MZV[2]^2*MZV[3]*MZV[5])/5 - 
     8274*MZV[2]*MZV[5]^2 - 23640*MZV[2]*MZV[3]*MZV[7] - 
     2414883*MZV[5]*MZV[7] - 2365366*MZV[3]*MZV[9] - 
     (95616*MZV[2]^2*MZV[5, 3])/25 - 7092*MZV[2]*MZV[7, 3] + 
     (64531*MZV[9, 3])/4 + 2364*MZV[6, 4, 1, 1], 
    (-317258388*MZV[2]^5*MZV[3])/539 - (381992*MZV[2]^2*MZV[3]^3)/5 - 
     (819655722*MZV[2]^4*MZV[5])/875 + (75438519*MZV[3]*MZV[5]^2)/28 - 
     (328253003*MZV[2]^3*MZV[7])/245 + (5252645*MZV[3]^2*MZV[7])/2 - 
     (43030433*MZV[2]^2*MZV[9])/28 - 152757*MZV[2]*MZV[11] + 
     (558240842599*MZV[13])/22400 - (296784*MZV[5]*MZV[5, 3])/5 - 
     (694467*MZV[3]*MZV[7, 3])/28 + (749304*MZV[5, 5, 3])/175 - 
     (25506*MZV[7, 3, 3])/7, (143367774030692*MZV[2]^7)/48173125 + 
     (879331086*MZV[2]^4*MZV[3]^2)/875 + (103910192*MZV[2]^3*MZV[3]*MZV[5])/
      35 - (6481624*MZV[3]^3*MZV[5])/3 + (250231941*MZV[2]^2*MZV[5]^2)/140 + 
     (169435779*MZV[2]^2*MZV[3]*MZV[7])/50 + 713376*MZV[2]*MZV[5]*MZV[7] - 
     (471407773183*MZV[7]^2)/14080 + 1079568*MZV[2]*MZV[3]*MZV[9] - 
     (624863206547*MZV[5]*MZV[9])/10560 - (7800090941*MZV[3]*MZV[11])/160 - 
     (688752*MZV[2]^3*MZV[5, 3])/25 + (280908*MZV[3]^2*MZV[5, 3])/5 - 
     (2389473*MZV[2]^2*MZV[7, 3])/140 + 118896*MZV[2]*MZV[9, 3] + 
     (620866141*MZV[9, 5])/960 - (16268313563*MZV[11, 3])/7040 + 
     (119952*MZV[3]*MZV[5, 3, 3])/5 + (178344*MZV[5, 3, 3, 3])/5, 
    (-8450163301721*MZV[2]^6*MZV[3])/1194375 - (1389189776*MZV[2]^3*MZV[3]^3)/
      1155 + (16460754*MZV[3]^5)/55 - (1657530253244*MZV[2]^5*MZV[5])/
      148225 - (224198664*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (2989452*MZV[2]*MZV[3]*MZV[5]^2)/11 + (460502653*MZV[5]^3)/28 - 
     (32198774723*MZV[2]^4*MZV[7])/1925 + (8500032*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (1051424786*MZV[3]*MZV[5]*MZV[7])/11 - 
     (17044270361*MZV[2]^3*MZV[9])/735 + (526019676*MZV[3]^2*MZV[9])/11 - 
     (4233688180121*MZV[2]^2*MZV[11])/123200 - (4568485121*MZV[2]*MZV[13])/
      220 + (663831547442447*MZV[15])/1182720 + 
     (35235264*MZV[2]^2*MZV[3]*MZV[5, 3])/275 + 
     (137844*MZV[2]*MZV[5]*MZV[5, 3])/11 - (5014488*MZV[7]*MZV[5, 3])/5 + 
     (2573640*MZV[2]*MZV[3]*MZV[7, 3])/11 - (120829613*MZV[5]*MZV[7, 3])/
      308 - (35948083*MZV[3]*MZV[9, 3])/66 + (11156568*MZV[2]^2*MZV[5, 3, 3])/
      275 - (183792*MZV[2]*MZV[5, 5, 3])/55 + (26256*MZV[2]*MZV[7, 3, 3])/
      11 - (3535865*MZV[7, 3, 5])/154 - (475495*MZV[9, 3, 3])/33 - 
     (871008*MZV[3]*MZV[6, 4, 1, 1])/11 + (13128*MZV[6, 4, 3, 1, 1])/11, 
    (1492749614674613196777*MZV[2]^8)/65580965450000 + 
     (1756397233926*MZV[2]^5*MZV[3]^2)/148225 + (4406832*MZV[2]^2*MZV[3]^4)/
      5 + (350756233488*MZV[2]^4*MZV[3]*MZV[5])/9625 + 
     (75728423388*MZV[2]^3*MZV[5]^2)/2695 - (17280166425*MZV[3]^2*MZV[5]^2)/
      308 + (571136438*MZV[2]^3*MZV[3]*MZV[7])/11 - 
     (4912005575*MZV[3]^3*MZV[7])/132 + (124580481111*MZV[2]^2*MZV[5]*MZV[7])/
      1540 + (274342610547*MZV[2]*MZV[7]^2)/1232 + 
     (1239424413*MZV[2]^2*MZV[3]*MZV[9])/20 + 
     (235811372283*MZV[2]*MZV[5]*MZV[9])/616 - 
     (3621832345996901*MZV[7]*MZV[9])/3020160 + 
     (2412943029*MZV[2]*MZV[3]*MZV[11])/44 - (852192447680643*MZV[5]*MZV[11])/
      640640 - (18383700444259*MZV[3]*MZV[13])/17600 - 
     (3709670967*MZV[2]^4*MZV[5, 3])/9625 + 
     (10090656*MZV[3]*MZV[5]*MZV[5, 3])/5 + (122833521*MZV[2]^3*MZV[7, 3])/
      5390 + (28480167*MZV[3]^2*MZV[7, 3])/77 + (71648961*MZV[2]^2*MZV[9, 3])/
      35 - (4176241005*MZV[2]*MZV[9, 5])/308 + (3273242139*MZV[2]*MZV[11, 3])/
      56 + (1743493206915*MZV[11, 5])/216832 - (81122278727331*MZV[13, 3])/
      1281280 + (24764913*MZV[5]*MZV[5, 3, 3])/22 + 
     (90767169*MZV[3]*MZV[5, 5, 3])/550 - (5938047*MZV[3]*MZV[7, 3, 3])/44 - 
     (1032471441*MZV[5, 5, 3, 3])/770 - (201744*MZV[2]^2*MZV[6, 4, 1, 1])/5 + 
     (387432981*MZV[7, 3, 3, 3])/308 - (15944661*MZV[8, 6, 1, 1])/44}, 0, 17, 
   1], (2*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*Subscript[M, 2, 3])/
   (\[Epsilon]*(-1 + 2*\[Epsilon])) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -6*MZV[3], (-18*MZV[2]^2)/5, -42*MZV[5], 
    (-144*MZV[2]^3)/7 + 18*MZV[3]^2, (108*MZV[2]^2*MZV[3])/5 - 294*MZV[7], 
    (-2322*MZV[2]^4)/25 + 252*MZV[3]*MZV[5], (864*MZV[2]^3*MZV[3])/7 - 
     36*MZV[3]^3 + (756*MZV[2]^2*MZV[5])/5 - 2130*MZV[9], 
    (-150624*MZV[2]^5)/385 - (324*MZV[2]^2*MZV[3]^2)/5 + 882*MZV[5]^2 + 
     1764*MZV[3]*MZV[7], (13932*MZV[2]^4*MZV[3])/25 + 864*MZV[2]^3*MZV[5] - 
     756*MZV[3]^2*MZV[5] + (5292*MZV[2]^2*MZV[7])/5 - 15918*MZV[11], 
    (-129222612*MZV[2]^6)/79625 - (2592*MZV[2]^3*MZV[3]^2)/7 + 54*MZV[3]^4 - 
     (4536*MZV[2]^2*MZV[3]*MZV[5])/5 + 12348*MZV[5]*MZV[7] + 
     12780*MZV[3]*MZV[9], (903744*MZV[2]^5*MZV[3])/385 + 
     (648*MZV[2]^2*MZV[3]^3)/5 + (97524*MZV[2]^4*MZV[5])/25 - 
     5292*MZV[3]*MZV[5]^2 + 6048*MZV[2]^3*MZV[7] - 5292*MZV[3]^2*MZV[7] + 
     7668*MZV[2]^2*MZV[9] - 122010*MZV[13], (-13073184*MZV[2]^7)/1925 - 
     (41796*MZV[2]^4*MZV[3]^2)/25 - 5184*MZV[2]^3*MZV[3]*MZV[5] + 
     1512*MZV[3]^3*MZV[5] - (15876*MZV[2]^2*MZV[5]^2)/5 - 
     (31752*MZV[2]^2*MZV[3]*MZV[7])/5 + 43218*MZV[7]^2 + 
     89460*MZV[5]*MZV[9] + 95508*MZV[3]*MZV[11], 
    (775335672*MZV[2]^6*MZV[3])/79625 + (5184*MZV[2]^3*MZV[3]^3)/7 - 
     (324*MZV[3]^5)/5 + (903744*MZV[2]^5*MZV[5])/55 + 
     (13608*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 12348*MZV[5]^3 + 
     (682668*MZV[2]^4*MZV[7])/25 - 74088*MZV[3]*MZV[5]*MZV[7] + 
     (306720*MZV[2]^3*MZV[9])/7 - 38340*MZV[3]^2*MZV[9] + 
     (286524*MZV[2]^2*MZV[11])/5 - (4772046*MZV[15])/5, 
    (-61665652242*MZV[2]^8)/2127125 - (2711232*MZV[2]^5*MZV[3]^2)/385 - 
     (972*MZV[2]^2*MZV[3]^4)/5 - (585144*MZV[2]^4*MZV[3]*MZV[5])/25 - 
     18144*MZV[2]^3*MZV[5]^2 + 15876*MZV[3]^2*MZV[5]^2 - 
     36288*MZV[2]^3*MZV[3]*MZV[7] + 10584*MZV[3]^3*MZV[7] - 
     (222264*MZV[2]^2*MZV[5]*MZV[7])/5 - 46008*MZV[2]^2*MZV[3]*MZV[9] + 
     626220*MZV[7]*MZV[9] + 668556*MZV[5]*MZV[11] + 732060*MZV[3]*MZV[13]}, 
   0, 17, 1], (3*(-1 + 4*\[Epsilon])*Subscript[M, 2, 4])/\[Epsilon] -> 
  SeriesData[\[Epsilon], 0, {1, 0, 0, -16*MZV[3], (-48*MZV[2]^2)/5, 
    -192*MZV[5], (-704*MZV[2]^3)/7 + 128*MZV[3]^2, 
    (768*MZV[2]^2*MZV[3])/5 - 2304*MZV[7], (-21312*MZV[2]^4)/25 + 
     3072*MZV[3]*MZV[5], (11264*MZV[2]^3*MZV[3])/7 - (2048*MZV[3]^3)/3 + 
     (9216*MZV[2]^2*MZV[5])/5 - (87040*MZV[9])/3, (-2605824*MZV[2]^5)/385 - 
     (6144*MZV[2]^2*MZV[3]^2)/5 + 18432*MZV[5]^2 + 36864*MZV[3]*MZV[7], 
    (340992*MZV[2]^4*MZV[3])/25 + (135168*MZV[2]^3*MZV[5])/7 - 
     24576*MZV[3]^2*MZV[5] + (110592*MZV[2]^2*MZV[7])/5 - 380928*MZV[11], 
    (-4186972672*MZV[2]^6)/79625 - (90112*MZV[2]^3*MZV[3]^2)/7 + 
     (8192*MZV[3]^4)/3 - (147456*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     442368*MZV[5]*MZV[7] + (1392640*MZV[3]*MZV[9])/3, 
    (41693184*MZV[2]^5*MZV[3])/385 + (32768*MZV[2]^2*MZV[3]^3)/5 + 
     (4091904*MZV[2]^4*MZV[5])/25 - 294912*MZV[3]*MZV[5]^2 + 
     (1622016*MZV[2]^3*MZV[7])/7 - 294912*MZV[3]^2*MZV[7] + 
     278528*MZV[2]^2*MZV[9] - 5160960*MZV[13], (-784410624*MZV[2]^7)/1925 - 
     (2727936*MZV[2]^4*MZV[3]^2)/25 - (2162688*MZV[2]^3*MZV[3]*MZV[5])/7 + 
     131072*MZV[3]^3*MZV[5] - (884736*MZV[2]^2*MZV[5]^2)/5 - 
     (1769472*MZV[2]^2*MZV[3]*MZV[7])/5 + 2654208*MZV[7]^2 + 
     5570560*MZV[5]*MZV[9] + 6094848*MZV[3]*MZV[11], 
    (66991562752*MZV[2]^6*MZV[3])/79625 + (1441792*MZV[2]^3*MZV[3]^3)/21 - 
     (131072*MZV[3]^5)/15 + (500318208*MZV[2]^5*MZV[5])/385 + 
     (1179648*MZV[2]^2*MZV[3]^2*MZV[5])/5 - 1179648*MZV[5]^3 + 
     (49102848*MZV[2]^4*MZV[7])/25 - 7077888*MZV[3]*MZV[5]*MZV[7] + 
     (61276160*MZV[2]^3*MZV[9])/21 - (11141120*MZV[3]^2*MZV[9])/3 + 
     (18284544*MZV[2]^2*MZV[11])/5 - (357892096*MZV[15])/5, 
    (-615104842752*MZV[2]^8)/193375 - (333545472*MZV[2]^5*MZV[3]^2)/385 - 
     (131072*MZV[2]^2*MZV[3]^4)/5 - (65470464*MZV[2]^4*MZV[3]*MZV[5])/25 - 
     (12976128*MZV[2]^3*MZV[5]^2)/7 + 2359296*MZV[3]^2*MZV[5]^2 - 
     (25952256*MZV[2]^3*MZV[3]*MZV[7])/7 + 1572864*MZV[3]^3*MZV[7] - 
     (21233664*MZV[2]^2*MZV[5]*MZV[7])/5 - 4456448*MZV[2]^2*MZV[3]*MZV[9] + 
     66846720*MZV[7]*MZV[9] + 73138176*MZV[5]*MZV[11] + 
     82575360*MZV[3]*MZV[13]}, 0, 17, 1], 
 (4*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 2, 5])/
   (3*\[Epsilon]*(-1 + 2*\[Epsilon])) -> SeriesData[\[Epsilon], 0, 
   {1, 0, 0, -30*MZV[3], -18*MZV[2]^2, -570*MZV[5], 
    (-2160*MZV[2]^3)/7 + 450*MZV[3]^2, 540*MZV[2]^2*MZV[3] - 10830*MZV[7], 
    (-21978*MZV[2]^4)/5 + 17100*MZV[3]*MZV[5], (64800*MZV[2]^3*MZV[3])/7 - 
     4500*MZV[3]^3 + 10260*MZV[2]^2*MZV[5] - 214770*MZV[9], 
    (-4517280*MZV[2]^5)/77 - 8100*MZV[2]^2*MZV[3]^2 + 162450*MZV[5]^2 + 
     324900*MZV[3]*MZV[7], 131868*MZV[2]^4*MZV[3] + 
     (1231200*MZV[2]^3*MZV[5])/7 - 256500*MZV[3]^2*MZV[5] + 
     194940*MZV[2]^2*MZV[7] - 4422630*MZV[11], 
    (-12096769716*MZV[2]^6)/15925 - (972000*MZV[2]^3*MZV[3]^2)/7 + 
     33750*MZV[3]^4 - 307800*MZV[2]^2*MZV[3]*MZV[5] + 6173100*MZV[5]*MZV[7] + 
     6443100*MZV[3]*MZV[9], (135518400*MZV[2]^5*MZV[3])/77 + 
     81000*MZV[2]^2*MZV[3]^3 + 2505492*MZV[2]^4*MZV[5] - 
     4873500*MZV[3]*MZV[5]^2 + (23392800*MZV[2]^3*MZV[7])/7 - 
     4873500*MZV[3]^2*MZV[7] + 3865860*MZV[2]^2*MZV[9] - 93776970*MZV[13], 
    (-746956512*MZV[2]^7)/77 - 1978020*MZV[2]^4*MZV[3]^2 - 
     (36936000*MZV[2]^3*MZV[3]*MZV[5])/7 + 2565000*MZV[3]^3*MZV[5] - 
     2924100*MZV[2]^2*MZV[5]^2 - 5848200*MZV[2]^2*MZV[3]*MZV[7] + 
     58644450*MZV[7]^2 + 122418900*MZV[5]*MZV[9] + 132678900*MZV[3]*MZV[11], 
    (72580618296*MZV[2]^6*MZV[3])/3185 + (9720000*MZV[2]^3*MZV[3]^3)/7 - 
     202500*MZV[3]^5 + (2574849600*MZV[2]^5*MZV[5])/77 + 
     4617000*MZV[2]^2*MZV[3]^2*MZV[5] - 30865500*MZV[5]^3 + 
     47604348*MZV[2]^4*MZV[7] - 185193000*MZV[3]*MZV[5]*MZV[7] + 
     (463903200*MZV[2]^3*MZV[9])/7 - 96646500*MZV[3]^2*MZV[9] + 
     79607340*MZV[2]^2*MZV[11] - 2033546430*MZV[15], 
    (-262383474755826*MZV[2]^8)/2127125 - (2032776000*MZV[2]^5*MZV[3]^2)/77 - 
     607500*MZV[2]^2*MZV[3]^4 - 75164760*MZV[2]^4*MZV[3]*MZV[5] - 
     (350892000*MZV[2]^3*MZV[5]^2)/7 + 73102500*MZV[3]^2*MZV[5]^2 - 
     (701784000*MZV[2]^3*MZV[3]*MZV[7])/7 + 48735000*MZV[3]^3*MZV[7] - 
     111115800*MZV[2]^2*MZV[5]*MZV[7] - 115975800*MZV[2]^2*MZV[3]*MZV[9] + 
     2325959100*MZV[7]*MZV[9] + 2520899100*MZV[5]*MZV[11] + 
     2813309100*MZV[3]*MZV[13]}, 0, 17, 1], 
 (-2*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 0, 1])/
    (\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])) - 
   ((-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*
     Subscript[M, 2, 6])/(2*\[Epsilon]*(-1 + 2*\[Epsilon])^2) -> 
  SeriesData[\[Epsilon], 0, {-1/8, 0, 0, 2*MZV[3], (6*MZV[2]^2)/5, 24*MZV[5], 
    (88*MZV[2]^3)/7 + (49*MZV[3]^2)/2, (147*MZV[2]^2*MZV[3])/5 + 
     (2475*MZV[7])/4, (546201*MZV[2]^4)/1750 + 993*MZV[3]*MZV[5] - 
     (486*MZV[5, 3])/5, (3776*MZV[2]^3*MZV[3])/7 - (3875*MZV[3]^3)/3 + 
     (4437*MZV[2]^2*MZV[5])/5 + (49652*MZV[9])/3, (16281756*MZV[2]^5)/2695 - 
     2325*MZV[2]^2*MZV[3]^2 + (327123*MZV[5]^2)/28 + 
     (18351*MZV[3]*MZV[7])/2 - (17253*MZV[7, 3])/28, 
    (693783*MZV[2]^4*MZV[3])/875 + (476688*MZV[2]^3*MZV[5])/35 - 
     63915*MZV[3]^2*MZV[5] + (319518*MZV[2]^2*MZV[7])/25 + 
     78732*MZV[2]*MZV[9] + (22350693*MZV[11])/80 + (16524*MZV[3]*MZV[5, 3])/
      5 + (8748*MZV[5, 3, 3])/5, (414369404237*MZV[2]^6)/4379375 - 
     (1235792*MZV[2]^3*MZV[3]^2)/35 + (145939*MZV[3]^4)/6 - 
     (435006*MZV[2]^2*MZV[3]*MZV[5])/5 + 6804*MZV[2]*MZV[5]^2 + 
     19440*MZV[2]*MZV[3]*MZV[7] + (601317*MZV[5]*MZV[7])/2 - 
     (92972*MZV[3]*MZV[9])/3 + (104976*MZV[2]^2*MZV[5, 3])/25 + 
     5832*MZV[2]*MZV[7, 3] - 12609*MZV[9, 3] - 1944*MZV[6, 4, 1, 1], 
    (-195743736*MZV[2]^5*MZV[3])/2695 + (289934*MZV[2]^2*MZV[3]^3)/5 + 
     (64022697*MZV[2]^4*MZV[5])/875 - (15742143*MZV[3]*MZV[5]^2)/14 + 
     (44322048*MZV[2]^3*MZV[7])/245 - (1883043*MZV[3]^2*MZV[7])/2 + 
     (691001*MZV[2]^2*MZV[9])/7 + (3825063*MZV[2]*MZV[11])/4 + 
     (45484833249*MZV[13])/5600 + (390744*MZV[5]*MZV[5, 3])/5 + 
     (293301*MZV[3]*MZV[7, 3])/14 - (1655559*MZV[5, 5, 3])/175 + 
     (155277*MZV[7, 3, 3])/14, (33606279929448*MZV[2]^7)/48173125 - 
     (271253511*MZV[2]^4*MZV[3]^2)/875 - (43414752*MZV[2]^3*MZV[3]*MZV[5])/
      35 + 1539626*MZV[3]^3*MZV[5] - (30109698*MZV[2]^2*MZV[5]^2)/35 - 
     (34429752*MZV[2]^2*MZV[3]*MZV[7])/25 - 629856*MZV[2]*MZV[5]*MZV[7] + 
     (20853460161*MZV[7]^2)/1760 - 2676888*MZV[2]*MZV[3]*MZV[9] + 
     (6484564943*MZV[5]*MZV[9])/440 + (53791059*MZV[3]*MZV[11])/40 + 
     (6679584*MZV[2]^3*MZV[5, 3])/175 - (280908*MZV[3]^2*MZV[5, 3])/5 + 
     (672867*MZV[2]^2*MZV[7, 3])/35 - 104976*MZV[2]*MZV[9, 3] - 
     (22379529*MZV[9, 5])/40 + (1773760941*MZV[11, 3])/880 - 
     (297432*MZV[3]*MZV[5, 3, 3])/5 - (157464*MZV[5, 3, 3, 3])/5, 
    (-1028906793254*MZV[2]^6*MZV[3])/625625 + (992888416*MZV[2]^3*MZV[3]^3)/
      1155 - (50672953*MZV[3]^5)/165 - (94832996616*MZV[2]^5*MZV[5])/148225 + 
     (162017586*MZV[2]^2*MZV[3]^2*MZV[5])/55 - 
     (2824632*MZV[2]*MZV[3]*MZV[5]^2)/11 - (96530193*MZV[5]^3)/14 + 
     (74233503*MZV[2]^4*MZV[7])/275 - (8180352*MZV[2]*MZV[3]^2*MZV[7])/11 - 
     (380513187*MZV[3]*MZV[5]*MZV[7])/11 - (168476744*MZV[2]^3*MZV[9])/735 - 
     (440308498*MZV[3]^2*MZV[9])/33 + (56372206941*MZV[2]^2*MZV[11])/7700 + 
     (8886332853*MZV[2]*MZV[13])/110 + (2013432582607*MZV[15])/24640 - 
     (40660704*MZV[2]^2*MZV[3]*MZV[5, 3])/275 + 
     (367416*MZV[2]*MZV[5]*MZV[5, 3])/11 + (6088608*MZV[7]*MZV[5, 3])/5 - 
     (2391120*MZV[2]*MZV[3]*MZV[7, 3])/11 + (65836719*MZV[5]*MZV[7, 3])/154 + 
     (4828518*MZV[3]*MZV[9, 3])/11 - (11512368*MZV[2]^2*MZV[5, 3, 3])/275 - 
     (489888*MZV[2]*MZV[5, 5, 3])/55 + (69984*MZV[2]*MZV[7, 3, 3])/11 + 
     (5325345*MZV[7, 3, 5])/77 + (867510*MZV[9, 3, 3])/11 + 
     (762048*MZV[3]*MZV[6, 4, 1, 1])/11 + (34992*MZV[6, 4, 3, 1, 1])/11, 
    (24044778240493816233*MZV[2]^8)/1171088668750 - 
     (320706445176*MZV[2]^5*MZV[3]^2)/148225 - (4546103*MZV[2]^2*MZV[3]^4)/
      5 - (110110228038*MZV[2]^4*MZV[3]*MZV[5])/9625 - 
     (33213480228*MZV[2]^3*MZV[5]^2)/2695 + (5842404621*MZV[3]^2*MZV[5]^2)/
      154 - (10361093760*MZV[2]^3*MZV[3]*MZV[7])/539 + 
     (266604051*MZV[3]^3*MZV[7])/11 - (13960675296*MZV[2]^2*MZV[5]*MZV[7])/
      385 - (31704805593*MZV[2]*MZV[7]^2)/308 - 
     (706344634*MZV[2]^2*MZV[3]*MZV[9])/35 - 
     (16685198181*MZV[2]*MZV[5]*MZV[9])/77 + (23906580857259*MZV[7]*MZV[9])/
      125840 - (1165913757*MZV[2]*MZV[3]*MZV[11])/22 + 
     (21836360965851*MZV[5]*MZV[11])/80080 - (709185300363*MZV[3]*MZV[13])/
      30800 + (4569465312*MZV[2]^4*MZV[5, 3])/9625 - 
     (13285296*MZV[3]*MZV[5]*MZV[5, 3])/5 + (59749812*MZV[2]^3*MZV[7, 3])/
      2695 - (51558039*MZV[3]^2*MZV[7, 3])/154 - 
     (23927076*MZV[2]^2*MZV[9, 3])/35 + (489563595*MZV[2]*MZV[9, 5])/77 - 
     (381900501*MZV[2]*MZV[11, 3])/14 - (106446282435*MZV[11, 5])/27104 + 
     (4837783775787*MZV[13, 3])/160160 - (16131312*MZV[5]*MZV[5, 3, 3])/11 + 
     (372485466*MZV[3]*MZV[5, 5, 3])/1925 - (20813679*MZV[3]*MZV[7, 3, 3])/
      77 + (243837378*MZV[5, 5, 3, 3])/385 + 
     (303264*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (46620279*MZV[7, 3, 3, 3])/77 + 
     (1644624*MZV[8, 6, 1, 1])/11}, 0, 17, 1], 
 ((-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (7 - 41*\[Epsilon] + 58*\[Epsilon]^2)*Subscript[M, 0, 1])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])) - 
   ((-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*Subscript[M, 2, 7])/
    (2*\[Epsilon]*(-1 + 2*\[Epsilon])) -> SeriesData[\[Epsilon], 0, 
   {1/48, 0, 0, (7*MZV[3])/6, (7*MZV[2]^2)/10, (221*MZV[5])/4, 
    (649*MZV[2]^3)/21 - (145*MZV[3]^2)/3, -58*MZV[2]^2*MZV[3] + 
     (11289*MZV[7])/8, (90087*MZV[2]^4)/175 - 2090*MZV[3]*MZV[5] + 
     243*MZV[5, 3], (-23920*MZV[2]^3*MZV[3])/21 + (8404*MZV[3]^3)/9 - 
     1983*MZV[2]^2*MZV[5] + (286295*MZV[9])/9, (19086444*MZV[2]^5)/2695 + 
     (8404*MZV[2]^2*MZV[3]^2)/5 - (600375*MZV[5]^2)/28 - 
     42720*MZV[3]*MZV[7] + (71685*MZV[7, 3])/28, 
    (-2771952*MZV[2]^4*MZV[3])/175 - (184768*MZV[2]^3*MZV[5])/7 + 
     48076*MZV[3]^2*MZV[5] - (576351*MZV[2]^2*MZV[7])/10 - 
     393660*MZV[2]*MZV[9] + (5429747*MZV[11])/4 - 3888*MZV[3]*MZV[5, 3] - 
     8748*MZV[5, 3, 3], (23864541956*MZV[2]^6)/238875 + 
     (648272*MZV[2]^3*MZV[3]^2)/21 - (119998*MZV[3]^4)/9 + 
     (356496*MZV[2]^2*MZV[3]*MZV[5])/5 - 34020*MZV[2]*MZV[5]^2 - 
     97200*MZV[2]*MZV[3]*MZV[7] - 921555*MZV[5]*MZV[7] - 
     (6929765*MZV[3]*MZV[9])/9 - (67068*MZV[2]^2*MZV[5, 3])/5 - 
     29160*MZV[2]*MZV[7, 3] + 71145*MZV[9, 3] + 9720*MZV[6, 4, 1, 1], 
    (-543940416*MZV[2]^5*MZV[3])/2695 - (450832*MZV[2]^2*MZV[3]^3)/15 - 
     (69853824*MZV[2]^4*MZV[5])/175 + (5795184*MZV[3]*MZV[5]^2)/7 - 
     (30083304*MZV[2]^3*MZV[7])/49 + 865452*MZV[3]^2*MZV[7] - 
     (26362480*MZV[2]^2*MZV[9])/21 - (15276195*MZV[2]*MZV[11])/2 + 
     (15899534421*MZV[13])/560 - 195372*MZV[5]*MZV[5, 3] - 
     (286740*MZV[3]*MZV[7, 3])/7 + (2829978*MZV[5, 5, 3])/35 - 
     (645165*MZV[7, 3, 3])/7, (76912108730304*MZV[2]^7)/9634625 + 
     (56770176*MZV[2]^4*MZV[3]^2)/175 + (6583936*MZV[2]^3*MZV[3]*MZV[5])/7 - 
     (2399728*MZV[3]^3*MZV[5])/3 + (24285537*MZV[2]^2*MZV[5]^2)/35 + 
     1550592*MZV[2]^2*MZV[3]*MZV[7] + 6298560*MZV[2]*MZV[5]*MZV[7] - 
     (4917502539*MZV[7]^2)/44 + 6298560*MZV[2]*MZV[3]*MZV[9] - 
     (4628177431*MZV[5]*MZV[9])/33 - 28948202*MZV[3]*MZV[11] - 
     (342144*MZV[2]^3*MZV[5, 3])/5 + 31104*MZV[3]^2*MZV[5, 3] - 
     (559143*MZV[2]^2*MZV[7, 3])/7 + 1049760*MZV[2]*MZV[9, 3] + 
     5566461*MZV[9, 5] - (220173597*MZV[11, 3])/11 + 
     139968*MZV[3]*MZV[5, 3, 3] + 314928*MZV[5, 3, 3, 3], 
    (-547131672352*MZV[2]^6*MZV[3])/202125 - (359913088*MZV[2]^3*MZV[3]^3)/
      693 + (72542192*MZV[3]^5)/495 - (25523423136*MZV[2]^5*MZV[5])/5929 - 
     (82009824*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (8786880*MZV[2]*MZV[3]*MZV[5]^2)/11 + (23973312*MZV[5]^3)/7 - 
     (13185005472*MZV[2]^4*MZV[7])/1925 + (26205120*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (348960888*MZV[3]*MZV[5]*MZV[7])/11 - 
     (14546677616*MZV[2]^3*MZV[9])/2205 + (1325692370*MZV[3]^2*MZV[9])/99 - 
     (40146970449*MZV[2]^2*MZV[11])/385 - (12369954852*MZV[2]*MZV[13])/11 + 
     (2731379632588*MZV[15])/1155 + (14603328*MZV[2]^2*MZV[3]*MZV[5, 3])/55 - 
     (3674160*MZV[2]*MZV[5]*MZV[5, 3])/11 - 2388204*MZV[7]*MZV[5, 3] + 
     (7231680*MZV[2]*MZV[3]*MZV[7, 3])/11 - (84612114*MZV[5]*MZV[7, 3])/77 - 
     (13649040*MZV[3]*MZV[9, 3])/11 + (8013168*MZV[2]^2*MZV[5, 3, 3])/55 + 
     (979776*MZV[2]*MZV[5, 5, 3])/11 - (699840*MZV[2]*MZV[7, 3, 3])/11 - 
     (74856636*MZV[7, 3, 5])/77 - (11882700*MZV[9, 3, 3])/11 - 
     (2060640*MZV[3]*MZV[6, 4, 1, 1])/11 - (349920*MZV[6, 4, 3, 1, 1])/11, 
    (-4027600767184162368*MZV[2]^8)/819762068125 + 
     (103404229056*MZV[2]^5*MZV[3]^2)/29645 + (6295192*MZV[2]^2*MZV[3]^4)/
      15 + (19200073824*MZV[2]^4*MZV[3]*MZV[5])/1925 + 
     (6328709040*MZV[2]^3*MZV[5]^2)/539 - (1401487896*MZV[3]^2*MZV[5]^2)/77 + 
     (1177341504*MZV[2]^3*MZV[3]*MZV[7])/77 - (144033632*MZV[3]^3*MZV[7])/
      11 + (49155932916*MZV[2]^2*MZV[5]*MZV[7])/385 + 
     (104748103665*MZV[2]*MZV[7]^2)/77 + (93160228*MZV[2]^2*MZV[3]*MZV[9])/
      3 + (178277810220*MZV[2]*MZV[5]*MZV[9])/77 - 
     (18354717663263*MZV[7]*MZV[9])/6292 + (4052860920*MZV[2]*MZV[3]*MZV[11])/
      11 - (12496952951481*MZV[5]*MZV[11])/4004 - 
     (53156209683*MZV[3]*MZV[13])/55 - (2447830368*MZV[2]^4*MZV[5, 3])/1925 + 
     3125952*MZV[3]*MZV[5]*MZV[5, 3] + (346941792*MZV[2]^3*MZV[7, 3])/539 + 
     (5462640*MZV[3]^2*MZV[7, 3])/77 + (83154924*MZV[2]^2*MZV[9, 3])/7 - 
     (6534741420*MZV[2]*MZV[9, 5])/77 + (2538560250*MZV[2]*MZV[11, 3])/7 + 
     (365134799835*MZV[11, 5])/6776 - (3254660000379*MZV[13, 3])/8008 + 
     (85275504*MZV[5]*MZV[5, 3, 3])/11 + (13576896*MZV[3]*MZV[5, 5, 3])/55 + 
     (2099520*MZV[3]*MZV[7, 3, 3])/11 - (652758264*MZV[5, 5, 3, 3])/77 - 
     303264*MZV[2]^2*MZV[6, 4, 1, 1] + (631124460*MZV[7, 3, 3, 3])/77 - 
     (19770480*MZV[8, 6, 1, 1])/11}, 0, 17, 1], 
 Subscript[M, 3, 1] -> SeriesData[\[Epsilon], 0, {1}, 0, 17, 1], 
 (4*(-2 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*Subscript[M, 1, 1])/
    (-1 + 2*\[Epsilon])^2 + ((-1 + 3*\[Epsilon])*Subscript[M, 3, 2])/
    (-1 + 2*\[Epsilon]) -> SeriesData[\[Epsilon], 0, 
   {1/3, 0, 0, (14*MZV[3])/3, (14*MZV[2]^2)/5, 126*MZV[5], 
    (208*MZV[2]^3)/3 - (226*MZV[3]^2)/3, (-452*MZV[2]^2*MZV[3])/5 + 
     1960*MZV[7], (597882*MZV[2]^4)/875 - 1908*MZV[3]*MZV[5] + 
     (1296*MZV[5, 3])/5, (-21088*MZV[2]^3*MZV[3])/21 + (5260*MZV[3]^3)/9 - 
     (9612*MZV[2]^2*MZV[5])/5 + (247094*MZV[9])/9, 
    (14975424*MZV[2]^5)/2695 + 1052*MZV[2]^2*MZV[3]^2 - (94392*MZV[5]^2)/7 - 
     23428*MZV[3]*MZV[7] + (11502*MZV[7, 3])/7, 
    (-7173228*MZV[2]^4*MZV[3])/875 - (579168*MZV[2]^3*MZV[5])/35 + 
     19260*MZV[3]^2*MZV[5] - (836448*MZV[2]^2*MZV[7])/25 - 
     209952*MZV[2]*MZV[9] + (7291869*MZV[11])/10 - (5184*MZV[3]*MZV[5, 3])/
      5 - (23328*MZV[5, 3, 3])/5, (616026644444*MZV[2]^6)/13138125 + 
     (190048*MZV[2]^3*MZV[3]^2)/15 - (33106*MZV[3]^4)/9 + 
     (136296*MZV[2]^2*MZV[3]*MZV[5])/5 - 18144*MZV[2]*MZV[5]^2 - 
     51840*MZV[2]*MZV[3]*MZV[7] - 377676*MZV[5]*MZV[7] - 
     (2152364*MZV[3]*MZV[9])/9 - (163296*MZV[2]^2*MZV[5, 3])/25 - 
     15552*MZV[2]*MZV[7, 3] + 33624*MZV[9, 3] + 5184*MZV[6, 4, 1, 1], 
    (-166624704*MZV[2]^5*MZV[3])/2695 - (116872*MZV[2]^2*MZV[3]^3)/15 - 
     (131502852*MZV[2]^4*MZV[5])/875 + (1527444*MZV[3]*MZV[5]^2)/7 - 
     (58966528*MZV[2]^3*MZV[7])/245 + 218324*MZV[3]^2*MZV[7] - 
     (9582604*MZV[2]^2*MZV[9])/21 - 2550042*MZV[2]*MZV[11] + 
     (6719681917*MZV[13])/700 - (303264*MZV[5]*MZV[5, 3])/5 - 
     (46008*MZV[3]*MZV[7, 3])/7 + (4414824*MZV[5, 5, 3])/175 - 
     (207036*MZV[7, 3, 3])/7, (103724674594272*MZV[2]^7)/48173125 + 
     (66945156*MZV[2]^4*MZV[3]^2)/875 + (1181376*MZV[2]^3*MZV[3]*MZV[5])/5 - 
     138936*MZV[3]^3*MZV[5] + (6393168*MZV[2]^2*MZV[5]^2)/35 + 
     (8489832*MZV[2]^2*MZV[3]*MZV[7])/25 + 1679616*MZV[2]*MZV[5]*MZV[7] - 
     (6581850387*MZV[7]^2)/220 + 839808*MZV[2]*MZV[3]*MZV[9] - 
     (2056801281*MZV[5]*MZV[9])/55 - (26489118*MZV[3]*MZV[11])/5 - 
     (3815424*MZV[2]^3*MZV[5, 3])/175 + (10368*MZV[3]^2*MZV[5, 3])/5 - 
     (759132*MZV[2]^2*MZV[7, 3])/35 + 279936*MZV[2]*MZV[9, 3] + 
     (7459843*MZV[9, 5])/5 - (591253647*MZV[11, 3])/110 + 
     (93312*MZV[3]*MZV[5, 3, 3])/5 + (419904*MZV[5, 3, 3, 3])/5, 
    (-6487654699016*MZV[2]^6*MZV[3])/13138125 - (42344384*MZV[2]^3*MZV[3]^3)/
      495 + (8218724*MZV[3]^5)/495 - (144677254464*MZV[2]^5*MZV[5])/148225 - 
     (13251816*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (1544832*MZV[2]*MZV[3]*MZV[5]^2)/11 + (3642084*MZV[5]^3)/7 - 
     (3312123552*MZV[2]^4*MZV[7])/1925 + (4707072*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (59042952*MZV[3]*MZV[5]*MZV[7])/11 - (4180672928*MZV[2]^3*MZV[9])/
      2205 + (199940204*MZV[3]^2*MZV[9])/99 - (39558546009*MZV[2]^2*MZV[11])/
      1925 - (11848443804*MZV[2]*MZV[13])/55 + (4249890421793*MZV[15])/9240 + 
     (10917504*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (979776*MZV[2]*MZV[5]*MZV[5, 3])/11 - (2200608*MZV[7]*MZV[5, 3])/5 + 
     (1244160*MZV[2]*MZV[3]*MZV[7, 3])/11 - (15664752*MZV[5]*MZV[7, 3])/77 - 
     (1780128*MZV[3]*MZV[9, 3])/11 + (7604928*MZV[2]^2*MZV[5, 3, 3])/275 + 
     (1306368*MZV[2]*MZV[5, 5, 3])/55 - (186624*MZV[2]*MZV[7, 3, 3])/11 - 
     (14200920*MZV[7, 3, 5])/77 - (2313360*MZV[9, 3, 3])/11 - 
     (321408*MZV[3]*MZV[6, 4, 1, 1])/11 - (93312*MZV[6, 4, 3, 1, 1])/11, 
    (-7698998650752180858*MZV[2]^8)/4098810340625 + 
     (68733055296*MZV[2]^5*MZV[3]^2)/148225 + (729484*MZV[2]^2*MZV[3]^4)/15 + 
     (12699699048*MZV[2]^4*MZV[3]*MZV[5])/9625 + 
     (6006966048*MZV[2]^3*MZV[5]^2)/2695 - (155196108*MZV[3]^2*MZV[5]^2)/77 + 
     (165966016*MZV[2]^3*MZV[3]*MZV[7])/77 - (46715848*MZV[3]^3*MZV[7])/33 + 
     (9659813112*MZV[2]^2*MZV[5]*MZV[7])/385 + (21136537062*MZV[2]*MZV[7]^2)/
      77 + (62384456*MZV[2]^2*MZV[3]*MZV[9])/15 + 
     (35279068536*MZV[2]*MZV[5]*MZV[9])/77 - (26598017834059*MZV[7]*MZV[9])/
      47190 + (713037816*MZV[2]*MZV[3]*MZV[11])/11 - 
     (5951578976487*MZV[5]*MZV[11])/10010 - (41457940541*MZV[3]*MZV[13])/
      275 - (2350739232*MZV[2]^4*MZV[5, 3])/9625 + 
     (1213056*MZV[3]*MZV[5]*MZV[5, 3])/5 + (452677248*MZV[2]^3*MZV[7, 3])/
      2695 - (3373488*MZV[3]^2*MZV[7, 3])/77 + (84988656*MZV[2]^2*MZV[9, 3])/
      35 - (1305502920*MZV[2]*MZV[9, 5])/77 + (509200668*MZV[2]*MZV[11, 3])/
      7 + (35482094145*MZV[11, 5])/3388 - (1612594591929*MZV[13, 3])/20020 + 
     (13763520*MZV[5]*MZV[5, 3, 3])/11 + (66228192*MZV[3]*MZV[5, 5, 3])/275 - 
     (1831248*MZV[3]*MZV[7, 3, 3])/11 - (650233008*MZV[5, 5, 3, 3])/385 - 
     (342144*MZV[2]^2*MZV[6, 4, 1, 1])/5 + (124320744*MZV[7, 3, 3, 3])/77 - 
     (4385664*MZV[8, 6, 1, 1])/11}, 0, 17, 1], 
 (4*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*Subscript[M, 1, 4])/
    ((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])) + 
   ((-1 + 4*\[Epsilon])*Subscript[M, 3, 3])/(-1 + 2*\[Epsilon]) -> 
  SeriesData[\[Epsilon], 0, {1/6, 0, 0, (31*MZV[3])/3, (31*MZV[2]^2)/5, 
    449*MZV[5], (752*MZV[2]^3)/3 - (983*MZV[3]^2)/3, 
    (-1966*MZV[2]^2*MZV[3])/5 + 11338*MZV[7], (727311*MZV[2]^4)/175 - 
     13634*MZV[3]*MZV[5] + 1944*MZV[5, 3], (-155744*MZV[2]^3*MZV[3])/21 + 
     (47918*MZV[3]^3)/9 - (70062*MZV[2]^2*MZV[5])/5 + (2293555*MZV[9])/9, 
    (155642976*MZV[2]^5)/2695 + (47918*MZV[2]^2*MZV[3]^2)/5 - 
     (1069773*MZV[5]^2)/7 - 270988*MZV[3]*MZV[7] + (143370*MZV[7, 3])/7, 
    (-17931198*MZV[2]^4*MZV[3])/175 - (1340800*MZV[2]^3*MZV[5])/7 + 
     278482*MZV[3]^2*MZV[5] - (2093088*MZV[2]^2*MZV[7])/5 - 
     3149280*MZV[2]*MZV[9] + 10862147*MZV[11] - 19440*MZV[3]*MZV[5, 3] - 
     69984*MZV[5, 3, 3], (5597836766*MZV[2]^6)/6825 + 
     (3989920*MZV[2]^3*MZV[3]^2)/21 - (616127*MZV[3]^4)/9 + 
     (2040252*MZV[2]^2*MZV[3]*MZV[5])/5 - 272160*MZV[2]*MZV[5]^2 - 
     777600*MZV[2]*MZV[3]*MZV[7] - 6766296*MZV[5]*MZV[7] - 
     (41497870*MZV[3]*MZV[9])/9 - (501552*MZV[2]^2*MZV[5, 3])/5 - 
     233280*MZV[2]*MZV[7, 3] + 569160*MZV[9, 3] + 77760*MZV[6, 4, 1, 1], 
    (-3518231616*MZV[2]^5*MZV[3])/2695 - (2231228*MZV[2]^2*MZV[3]^3)/15 - 
     (530091126*MZV[2]^4*MZV[5])/175 + (35084778*MZV[3]*MZV[5]^2)/7 - 
     (225676016*MZV[2]^3*MZV[7])/49 + 4979924*MZV[3]^2*MZV[7] - 
     (191383490*MZV[2]^2*MZV[9])/21 - 61104780*MZV[2]*MZV[11] + 
     (15900957871*MZV[13])/70 - 1481328*MZV[5]*MZV[5, 3] - 
     (1433700*MZV[3]*MZV[7, 3])/7 + (22639824*MZV[5, 5, 3])/35 - 
     (5161320*MZV[7, 3, 3])/7, (618382306139232*MZV[2]^7)/9634625 + 
     (334792014*MZV[2]^4*MZV[3]^2)/175 + (39596416*MZV[2]^3*MZV[3]*MZV[5])/
      7 - (12459172*MZV[3]^3*MZV[5])/3 + (151881174*MZV[2]^2*MZV[5]^2)/35 + 
     (42680784*MZV[2]^2*MZV[3]*MZV[7])/5 + 50388480*MZV[2]*MZV[5]*MZV[7] - 
     (9798417219*MZV[7]^2)/11 + 31492800*MZV[2]*MZV[3]*MZV[9] - 
     (36641143798*MZV[5]*MZV[9])/33 - 166264166*MZV[3]*MZV[11] - 
     (17760384*MZV[2]^3*MZV[5, 3])/35 + 97200*MZV[3]^2*MZV[5, 3] - 
     (3957012*MZV[2]^2*MZV[7, 3])/7 + 8398080*MZV[2]*MZV[9, 3] + 
     44531688*MZV[9, 5] - (1761388776*MZV[11, 3])/11 + 
     699840*MZV[3]*MZV[5, 3, 3] + 2519424*MZV[5, 3, 3, 3], 
    (-45723250851932*MZV[2]^6*MZV[3])/2627625 - 
     (1884039488*MZV[2]^3*MZV[3]^3)/693 + (323466922*MZV[3]^5)/495 - 
     (194834612736*MZV[2]^5*MZV[5])/5929 - 
     (403551636*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (52332480*MZV[2]*MZV[3]*MZV[5]^2)/11 + (144098310*MZV[5]^3)/7 - 
     (104023166508*MZV[2]^4*MZV[7])/1925 + (158319360*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (2134413696*MZV[3]*MZV[5]*MZV[7])/11 - 
     (128651697568*MZV[2]^3*MZV[9])/2205 + (7331019250*MZV[3]^2*MZV[9])/99 - 
     (306086508642*MZV[2]^2*MZV[11])/385 - (98959638816*MZV[2]*MZV[13])/11 + 
     (4370244156895*MZV[15])/231 + (15513120*MZV[2]^2*MZV[3]*MZV[5, 3])/11 - 
     (29393280*MZV[2]*MZV[5]*MZV[5, 3])/11 - 18534096*MZV[7]*MZV[5, 3] + 
     (42456960*MZV[2]*MZV[3]*MZV[7, 3])/11 - (610659972*MZV[5]*MZV[7, 3])/
      77 - (71627760*MZV[3]*MZV[9, 3])/11 + (50248512*MZV[2]^2*MZV[5, 3, 3])/
      55 + (7838208*MZV[2]*MZV[5, 5, 3])/11 - (5598720*MZV[2]*MZV[7, 3, 3])/
      11 - (598853088*MZV[7, 3, 5])/77 - (95061600*MZV[9, 3, 3])/11 - 
     (11352960*MZV[3]*MZV[6, 4, 1, 1])/11 - (2799360*MZV[6, 4, 3, 1, 1])/11, 
    (-28417328372682564771*MZV[2]^8)/819762068125 + 
     (592587162432*MZV[2]^5*MZV[3]^2)/29645 + (28409342*MZV[2]^2*MZV[3]^4)/
      15 + (15551502588*MZV[2]^4*MZV[3]*MZV[5])/275 + 
     (6249181632*MZV[2]^3*MZV[5]^2)/77 - (7466930574*MZV[3]^2*MZV[5]^2)/77 + 
     (44324640160*MZV[2]^3*MZV[3]*MZV[7])/539 - (2223869704*MZV[3]^3*MZV[7])/
      33 + (374644676664*MZV[2]^2*MZV[5]*MZV[7])/385 + 
     (837984829320*MZV[2]*MZV[7]^2)/77 + (3583739828*MZV[2]^2*MZV[3]*MZV[9])/
      21 + (1416037710240*MZV[2]*MZV[5]*MZV[9])/77 - 
     (109661274257278*MZV[7]*MZV[9])/4719 + 
     (28389971880*MZV[2]*MZV[3]*MZV[11])/11 - (24530196727032*MZV[5]*MZV[11])/
      1001 - (490315541981*MZV[3]*MZV[13])/77 - 
     (3986043696*MZV[2]^4*MZV[5, 3])/385 + 14813280*MZV[3]*MZV[5]*MZV[5, 3] + 
     (364282272*MZV[2]^3*MZV[7, 3])/77 - (79310340*MZV[3]^2*MZV[7, 3])/77 + 
     (679582224*MZV[2]^2*MZV[9, 3])/7 - (52277931360*MZV[2]*MZV[9, 5])/77 + 
     (20308482000*MZV[2]*MZV[11, 3])/7 + (365134799835*MZV[11, 5])/847 - 
     (3254660000379*MZV[13, 3])/1001 + (649871424*MZV[5]*MZV[5, 3, 3])/11 + 
     (450906912*MZV[3]*MZV[5, 5, 3])/77 - (223074000*MZV[3]*MZV[7, 3, 3])/
      77 - (5222066112*MZV[5, 5, 3, 3])/77 - 2146176*MZV[2]^2*
      MZV[6, 4, 1, 1] + (5048995680*MZV[7, 3, 3, 3])/77 - 
     (158163840*MZV[8, 6, 1, 1])/11}, 0, 17, 1], 
 (2*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*Subscript[M, 1, 4])/
    ((-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])) + 
   ((-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*Subscript[M, 3, 4])/
    (-1 + 2*\[Epsilon])^2 -> SeriesData[\[Epsilon], 0, 
   {1/12, 0, 0, (25*MZV[3])/6, (5*MZV[2]^2)/2, (465*MZV[5])/2, 
    (2740*MZV[2]^3)/21 - (1247*MZV[3]^2)/6, (-1247*MZV[2]^2*MZV[3])/5 + 
     (12503*MZV[7])/2, (4191567*MZV[2]^4)/1750 - 9783*MZV[3]*MZV[5] + 
     (3888*MZV[5, 3])/5, (-112408*MZV[2]^3*MZV[3])/21 + (37081*MZV[3]^3)/9 - 
     (41013*MZV[2]^2*MZV[5])/5 + (2619709*MZV[9])/18, 
    (95480376*MZV[2]^5)/2695 + (37081*MZV[2]^2*MZV[3]^2)/5 - 
     (1520763*MZV[5]^2)/14 - 206737*MZV[3]*MZV[7] + (55656*MZV[7, 3])/7, 
    (-10004367*MZV[2]^4*MZV[3])/125 - (4501944*MZV[2]^3*MZV[5])/35 + 
     231729*MZV[3]^2*MZV[5] - (5556399*MZV[2]^2*MZV[7])/25 - 
     1178496*MZV[2]*MZV[9] + (52325867*MZV[11])/10 - 
     (54432*MZV[3]*MZV[5, 3])/5 - (130944*MZV[5, 3, 3])/5, 
    (6833068375937*MZV[2]^6)/13138125 + (16092808*MZV[2]^3*MZV[3]^2)/105 - 
     (1033727*MZV[3]^4)/18 + (1607942*MZV[2]^2*MZV[3]*MZV[5])/5 - 
     189952*MZV[2]*MZV[5]^2 - 542720*MZV[2]*MZV[3]*MZV[7] - 
     4710779*MZV[5]*MZV[7] - (33550027*MZV[3]*MZV[9])/9 - 
     (1370208*MZV[2]^2*MZV[5, 3])/25 - 162816*MZV[2]*MZV[7, 3] + 
     (968176*MZV[9, 3])/3 + 54272*MZV[6, 4, 1, 1], 
    (-7502736*MZV[2]^5*MZV[3])/7 - (1904638*MZV[2]^2*MZV[3]^3)/15 - 
     (1717074531*MZV[2]^4*MZV[5])/875 + 4296219*MZV[3]*MZV[5]^2 - 
     (696673144*MZV[2]^3*MZV[7])/245 + 4334615*MZV[3]^2*MZV[7] - 
     (104085049*MZV[2]^2*MZV[9])/21 - 23074656*MZV[2]*MZV[11] + 
     (39231374323*MZV[13])/350 - (3106272*MZV[5]*MZV[5, 3])/5 - 
     111312*MZV[3]*MZV[7, 3] + (37686912*MZV[5, 5, 3])/175 - 
     (1812288*MZV[7, 3, 3])/7, (32386948073166952*MZV[2]^7)/1300674375 + 
     (210100569*MZV[2]^4*MZV[3]^2)/125 + (167515536*MZV[2]^3*MZV[3]*MZV[5])/
      35 - 3680634*MZV[3]^3*MZV[5] + (114119127*MZV[2]^2*MZV[5]^2)/35 + 
     (164413266*MZV[2]^2*MZV[3]*MZV[7])/25 + 16969728*MZV[2]*MZV[5]*MZV[7] - 
     (968813944441*MZV[7]^2)/2970 + 16498944*MZV[2]*MZV[3]*MZV[9] - 
     (211610611807*MZV[5]*MZV[9])/495 - (597199229*MZV[3]*MZV[11])/5 - 
     (41448192*MZV[2]^3*MZV[5, 3])/175 + (381024*MZV[3]^2*MZV[5, 3])/5 - 
     (7774416*MZV[2]^2*MZV[7, 3])/35 + 2828288*MZV[2]*MZV[9, 3] + 
     (6185020064*MZV[9, 5])/405 - (81229018976*MZV[11, 3])/1485 + 
     (1833216*MZV[3]*MZV[5, 3, 3])/5 + (4242432*MZV[5, 3, 3, 3])/5, 
    (-64000458332346*MZV[2]^6*MZV[3])/4379375 - 
     (8411061584*MZV[2]^3*MZV[3]^3)/3465 + (290090963*MZV[3]^5)/495 - 
     (3325370065232*MZV[2]^5*MZV[5])/148225 - 
     (365248142*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (43211776*MZV[2]*MZV[3]*MZV[5]^2)/11 + (143799989*MZV[5]^3)/7 - 
     (68778165083*MZV[2]^4*MZV[7])/1925 + (128946176*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (1838185438*MZV[3]*MZV[5]*MZV[7])/11 - 
     (16882603736*MZV[2]^3*MZV[9])/315 + (6819801727*MZV[3]^2*MZV[9])/99 - 
     (77926669501*MZV[2]^2*MZV[11])/275 - (167070747392*MZV[2]*MZV[13])/55 + 
     (2323094103967*MZV[15])/330 + (280807872*MZV[2]^2*MZV[3]*MZV[5, 3])/
      275 - (18321408*MZV[2]*MZV[5]*MZV[5, 3])/11 - 
     (32119584*MZV[7]*MZV[5, 3])/5 + (35543040*MZV[2]*MZV[3]*MZV[7, 3])/11 - 
     (278488368*MZV[5]*MZV[7, 3])/77 - (55322144*MZV[3]*MZV[9, 3])/11 + 
     (26006784*MZV[2]^2*MZV[5, 3, 3])/275 + (24428544*MZV[2]*MZV[5, 5, 3])/
      55 - (3489792*MZV[2]*MZV[7, 3, 3])/11 - (28635264*MZV[7, 3, 5])/11 - 
     (32931200*MZV[9, 3, 3])/11 - (10102784*MZV[3]*MZV[6, 4, 1, 1])/11 - 
     (1744896*MZV[6, 4, 3, 1, 1])/11, (-110794144019213885273*MZV[2]^8)/
      1891758618750 + (2773910757648*MZV[2]^5*MZV[3]^2)/148225 + 
     (24925273*MZV[2]^2*MZV[3]^4)/15 + (482156626254*MZV[2]^4*MZV[3]*MZV[5])/
      9625 + (173305251384*MZV[2]^3*MZV[5]^2)/2695 - 
     (6875579625*MZV[3]^2*MZV[5]^2)/77 + (37655161840*MZV[2]^3*MZV[3]*MZV[7])/
      539 - (2045424310*MZV[3]^3*MZV[7])/33 + 
     (48827651582*MZV[2]^2*MZV[5]*MZV[7])/77 + (519536052096*MZV[2]*MZV[7]^2)/
      77 + (4724588882*MZV[2]^2*MZV[3]*MZV[9])/35 + 
     (862048773888*MZV[2]*MZV[5]*MZV[9])/77 - (23874983689937*MZV[7]*MZV[9])/
      1815 + (19769807808*MZV[2]*MZV[3]*MZV[11])/11 - 
     (5560749179651*MZV[5]*MZV[11])/385 - (9068605504471*MZV[3]*MZV[13])/
      1925 - (44270809056*MZV[2]^4*MZV[5, 3])/9625 + 
     (43487808*MZV[3]*MZV[5]*MZV[5, 3])/5 + (13140284544*MZV[2]^3*MZV[7, 3])/
      2695 - (58370064*MZV[3]^2*MZV[7, 3])/77 + 
     (6453931744*MZV[2]^2*MZV[9, 3])/105 - (31641868800*MZV[2]*MZV[9, 5])/
      77 + (12359940864*MZV[2]*MZV[11, 3])/7 + (199916439400*MZV[11, 5])/
      847 - (717975911736*MZV[13, 3])/385 + (269389056*MZV[5]*MZV[5, 3, 3])/
      11 + (11951300352*MZV[3]*MZV[5, 5, 3])/1925 - 
     (312743808*MZV[3]*MZV[7, 3, 3])/77 - (15495865344*MZV[5, 5, 3, 3])/385 - 
     (7514112*MZV[2]^2*MZV[6, 4, 1, 1])/5 + (2889656832*MZV[7, 3, 3, 3])/77 - 
     (118367232*MZV[8, 6, 1, 1])/11}, 0, 17, 1], 
 -((\[Epsilon]*(-1 + 4*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 3, 5])/
    (-1 + 2*\[Epsilon])^3) -> SeriesData[\[Epsilon], 0, 
   {MZV[3]/2, (3*MZV[2]^2)/10, (-23*MZV[5])/2, (-48*MZV[2]^3)/7 + 
     (29*MZV[3]^2)/2, (87*MZV[2]^2*MZV[3])/5 - (1105*MZV[7])/4, 
    (-253881*MZV[2]^4)/1750 + 1153*MZV[3]*MZV[5] + (486*MZV[5, 3])/5, 
    (4496*MZV[2]^3*MZV[3])/7 - 967*MZV[3]^3 + (2001*MZV[2]^2*MZV[5])/5 - 
     5144*MZV[9], (-805032*MZV[2]^5)/385 - (8703*MZV[2]^2*MZV[3]^2)/5 + 
     (35235*MZV[5]^2)/2 + (40769*MZV[3]*MZV[7])/2 + 1296*MZV[7, 3], 
    (8108469*MZV[2]^4*MZV[3])/875 + (484432*MZV[2]^3*MZV[5])/35 - 
     61517*MZV[3]^2*MZV[5] + (221439*MZV[2]^2*MZV[7])/50 + 
     115668*MZV[2]*MZV[9] - (45816811*MZV[11])/160 - 
     (28188*MZV[3]*MZV[5, 3])/5 + (12852*MZV[5, 3, 3])/5, 
    (-157807092426*MZV[2]^6)/4379375 - (1485088*MZV[2]^3*MZV[3]^2)/35 + 
     (137653*MZV[3]^4)/6 - (301914*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     60816*MZV[2]*MZV[5]^2 + 173760*MZV[2]*MZV[3]*MZV[7] + 
     (1372983*MZV[5]*MZV[7])/2 + 144225*MZV[3]*MZV[9] + 
     (214632*MZV[2]^2*MZV[5, 3])/25 + 52128*MZV[2]*MZV[7, 3] - 
     (116177*MZV[9, 3])/2 - 17376*MZV[6, 4, 1, 1], 
    (286839288*MZV[2]^5*MZV[3])/2695 + 51586*MZV[2]^2*MZV[3]^3 + 
     (28954521*MZV[2]^4*MZV[5])/125 - (18192465*MZV[3]*MZV[5]^2)/14 + 
     (5713546*MZV[2]^3*MZV[7])/35 - (2081551*MZV[3]^2*MZV[7])/2 - 
     (200749*MZV[2]^2*MZV[9])/10 + (4572117*MZV[2]*MZV[11])/4 - 
     (5516197189*MZV[13])/1600 - (311832*MZV[5]*MZV[5, 3])/5 - 
     (931797*MZV[3]*MZV[7, 3])/14 - (704763*MZV[5, 5, 3])/25 + 
     (49329*MZV[7, 3, 3])/2, (-1051154733064112*MZV[2]^7)/433558125 - 
     (371137401*MZV[2]^4*MZV[3]^2)/875 - (41339296*MZV[2]^3*MZV[3]*MZV[5])/
      35 + (4837490*MZV[3]^3*MZV[5])/3 - (18817056*MZV[2]^2*MZV[5]^2)/35 - 
     (18379446*MZV[2]^2*MZV[3]*MZV[7])/25 - 1959264*MZV[2]*MZV[5]*MZV[7] + 
     (2414765470709*MZV[7]^2)/63360 - 1699704*MZV[2]*MZV[3]*MZV[9] + 
     (88167008763*MZV[5]*MZV[9])/1760 + (84842503*MZV[3]*MZV[11])/10 - 
     (7889184*MZV[2]^3*MZV[5, 3])/175 + (613332*MZV[3]^2*MZV[5, 3])/5 - 
     (879741*MZV[2]^2*MZV[7, 3])/35 - 326544*MZV[2]*MZV[9, 3] - 
     (7777001783*MZV[9, 5])/4320 + (214195945969*MZV[11, 3])/31680 - 
     (188856*MZV[3]*MZV[5, 3, 3])/5 - (489816*MZV[5, 3, 3, 3])/5, 
    (17552322990674*MZV[2]^6*MZV[3])/13138125 + (87700416*MZV[2]^3*MZV[3]^3)/
      77 - (56037767*MZV[3]^5)/165 + (443137595728*MZV[2]^5*MZV[5])/148225 + 
     (29229150*MZV[2]^2*MZV[3]^2*MZV[5])/11 - 
     (19476552*MZV[2]*MZV[3]*MZV[5]^2)/11 - (132855043*MZV[5]^3)/14 + 
     (9623440751*MZV[2]^4*MZV[7])/3850 - (55377408*MZV[2]*MZV[3]^2*MZV[7])/
      11 - (495118201*MZV[3]*MZV[5]*MZV[7])/11 - (108776930*MZV[2]^3*MZV[9])/
      49 - (136672442*MZV[3]^2*MZV[9])/11 + (1932953557841*MZV[2]^2*MZV[11])/
      61600 + (76262001649*MZV[2]*MZV[13])/220 - (390550391611991*MZV[15])/
      591360 - (48732576*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (901656*MZV[2]*MZV[5]*MZV[5, 3])/11 - (4721754*MZV[7]*MZV[5, 3])/5 - 
     (16767792*MZV[2]*MZV[3]*MZV[7, 3])/11 - (84550442*MZV[5]*MZV[7, 3])/77 + 
     (47325088*MZV[3]*MZV[9, 3])/33 - (30983376*MZV[2]^2*MZV[5, 3, 3])/275 + 
     (1202208*MZV[2]*MZV[5, 5, 3])/55 - (171744*MZV[2]*MZV[7, 3, 3])/11 + 
     (50363563*MZV[7, 3, 5])/154 + (9786680*MZV[9, 3, 3])/33 + 
     (5675136*MZV[3]*MZV[6, 4, 1, 1])/11 - (85872*MZV[6, 4, 3, 1, 1])/11, 
    (1800409817198122189039*MZV[2]^8)/32790482725000 - 
     (12231667548*MZV[2]^5*MZV[3]^2)/3025 - (4556953*MZV[2]^2*MZV[3]^4)/5 - 
     (109046512026*MZV[2]^4*MZV[3]*MZV[5])/9625 - 
     (5928425046*MZV[2]^3*MZV[5]^2)/385 + (959041719*MZV[3]^2*MZV[5]^2)/22 - 
     (20665399448*MZV[2]^3*MZV[3]*MZV[7])/2695 + (1727470637*MZV[3]^3*MZV[7])/
      66 - (589447091679*MZV[2]^2*MZV[5]*MZV[7])/3850 - 
     (1175176783899*MZV[2]*MZV[7]^2)/616 - (726262037*MZV[2]^2*MZV[3]*MZV[9])/
      70 - (962424311823*MZV[2]*MZV[5]*MZV[9])/308 + 
     (4176259832719157*MZV[7]*MZV[9])/1510080 - 
     (4752337761*MZV[2]*MZV[3]*MZV[11])/11 + 
     (1072036018623027*MZV[5]*MZV[11])/320320 + 
     (11167266110563*MZV[3]*MZV[13])/15400 - (231484446*MZV[2]^4*MZV[5, 3])/
      1375 + (19059696*MZV[3]*MZV[5]*MZV[5, 3])/5 - (507384*MZV[5, 3]^2)/5 - 
     (810008253*MZV[2]^3*MZV[7, 3])/385 + (20462445*MZV[3]^2*MZV[7, 3])/11 - 
     (128805247*MZV[2]^2*MZV[9, 3])/7 + (17609730645*MZV[2]*MZV[9, 5])/154 - 
     (13666616883*MZV[2]*MZV[11, 3])/28 - (6003905029275*MZV[11, 5])/108416 + 
     (297366549498747*MZV[13, 3])/640640 - (219190761*MZV[5]*MZV[5, 3, 3])/
      55 - (4033005057*MZV[3]*MZV[5, 5, 3])/1925 + 
     (289437831*MZV[3]*MZV[7, 3, 3])/154 + (4117029417*MZV[5, 5, 3, 3])/385 + 
     (1313568*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (1460382237*MZV[7, 3, 3, 3])/
      154 + (70404057*MZV[8, 6, 1, 1])/22}, 3, 17, 1], 
 (\[Epsilon]^2*(-1 + 5*\[Epsilon])*Subscript[M, 3, 6])/
   (-1 + 2*\[Epsilon])^3 -> SeriesData[\[Epsilon], 0, 
   {5*MZV[5], (20*MZV[2]^3)/7 - 7*MZV[3]^2, (-42*MZV[2]^2*MZV[3])/5 + 
     (127*MZV[7])/2, (-37161*MZV[2]^4)/875 + 22*MZV[3]*MZV[5] + 
     (972*MZV[5, 3])/5, (144*MZV[2]^3*MZV[3])/7 + (1742*MZV[3]^3)/3 - 
     570*MZV[2]^2*MZV[5] + (346*MZV[9])/3, (-3600288*MZV[2]^5)/2695 + 
     (5226*MZV[2]^2*MZV[3]^2)/5 - (32958*MZV[5]^2)/7 + 8776*MZV[3]*MZV[7] + 
     (11799*MZV[7, 3])/7, (824634*MZV[2]^4*MZV[3])/125 - 
     (458576*MZV[2]^3*MZV[5])/35 + 22114*MZV[3]^2*MZV[5] - 
     (91866*MZV[2]^2*MZV[7])/25 + 195696*MZV[2]*MZV[9] - 
     (6987509*MZV[11])/20 - (27216*MZV[3]*MZV[5, 3])/5 + 
     (21744*MZV[5, 3, 3])/5, (-89248096442*MZV[2]^6)/4379375 + 
     (533584*MZV[2]^3*MZV[3]^2)/35 - 15059*MZV[3]^4 + 
     44268*MZV[2]^2*MZV[3]*MZV[5] - 24528*MZV[2]*MZV[5]^2 - 
     70080*MZV[2]*MZV[3]*MZV[7] - 182628*MZV[5]*MZV[7] + 
     (1179610*MZV[3]*MZV[9])/3 - (121536*MZV[2]^2*MZV[5, 3])/25 - 
     21024*MZV[2]*MZV[7, 3] + 47968*MZV[9, 3] + 7008*MZV[6, 4, 1, 1], 
    (59068512*MZV[2]^5*MZV[3])/385 - 34740*MZV[2]^2*MZV[3]^3 - 
     (49005846*MZV[2]^4*MZV[5])/875 + 463986*MZV[3]*MZV[5]^2 - 
     (66852416*MZV[2]^3*MZV[7])/245 + 153130*MZV[3]^2*MZV[7] + 
     (1373742*MZV[2]^2*MZV[9])/35 + 4876641*MZV[2]*MZV[11] - 
     (13131784397*MZV[13])/1400 - (39744*MZV[5]*MZV[5, 3])/5 - 
     47196*MZV[3]*MZV[7, 3] - (7786692*MZV[5, 5, 3])/175 + 
     (378198*MZV[7, 3, 3])/7, (-8039566670768*MZV[2]^7)/144519375 - 
     (881046*MZV[2]^4*MZV[3]^2)/125 + (25229408*MZV[2]^3*MZV[3]*MZV[5])/35 - 
     (2639020*MZV[3]^3*MZV[5])/3 + (19320984*MZV[2]^2*MZV[5]^2)/35 + 
     (10852068*MZV[2]^2*MZV[3]*MZV[7])/25 + 150912*MZV[2]*MZV[5]*MZV[7] - 
     (9522989659*MZV[7]^2)/1320 - 5479488*MZV[2]*MZV[3]*MZV[9] - 
     (2611167457*MZV[5]*MZV[9])/330 + (89475653*MZV[3]*MZV[11])/5 - 
     (534528*MZV[2]^3*MZV[5, 3])/175 + (381024*MZV[3]^2*MZV[5, 3])/5 + 
     (143478*MZV[2]^2*MZV[7, 3])/35 + 25152*MZV[2]*MZV[9, 3] + 
     (25807393*MZV[9, 5])/90 - (532019399*MZV[11, 3])/660 - 
     (608832*MZV[3]*MZV[5, 3, 3])/5 + (37728*MZV[5, 3, 3, 3])/5, 
    (32406439604468*MZV[2]^6*MZV[3])/13138125 - (132749024*MZV[2]^3*MZV[3]^3)/
      231 + (37383674*MZV[3]^5)/165 + (66374944096*MZV[2]^5*MZV[5])/148225 - 
     (20056188*MZV[2]^2*MZV[3]^2*MZV[5])/11 + 
     (8625216*MZV[2]*MZV[3]*MZV[5]^2)/11 + (29212174*MZV[5]^3)/7 - 
     (5473949384*MZV[2]^4*MZV[7])/1925 + (25064064*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (146643092*MZV[3]*MZV[5]*MZV[7])/11 - (6113700688*MZV[2]^3*MZV[9])/
      735 - (132884362*MZV[3]^2*MZV[9])/33 + (194393461697*MZV[2]^2*MZV[11])/
      3850 + (34088817622*MZV[2]*MZV[13])/55 - (21678227258173*MZV[15])/
      18480 + (42786048*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (1405152*MZV[2]*MZV[5]*MZV[5, 3])/11 + (1649472*MZV[7]*MZV[5, 3])/5 + 
     (7278336*MZV[2]*MZV[3]*MZV[7, 3])/11 - (21371600*MZV[5]*MZV[7, 3])/77 - 
     (45616064*MZV[3]*MZV[9, 3])/33 - (32228832*MZV[2]^2*MZV[5, 3, 3])/275 + 
     (1873536*MZV[2]*MZV[5, 5, 3])/55 - (267648*MZV[2]*MZV[7, 3, 3])/11 + 
     (38173724*MZV[7, 3, 5])/77 + (19975640*MZV[9, 3, 3])/33 - 
     (2292288*MZV[3]*MZV[6, 4, 1, 1])/11 - (133824*MZV[6, 4, 3, 1, 1])/11, 
    (2250450786337748793*MZV[2]^8)/4098810340625 - 
     (324207003744*MZV[2]^5*MZV[3]^2)/148225 + (3223582*MZV[2]^2*MZV[3]^4)/
      5 + (29587937868*MZV[2]^4*MZV[3]*MZV[5])/9625 + 
     (31919706576*MZV[2]^3*MZV[5]^2)/2695 - (1733750082*MZV[3]^2*MZV[5]^2)/
      77 + (31861748704*MZV[2]^3*MZV[3]*MZV[7])/2695 - 
     (385365788*MZV[3]^3*MZV[7])/33 + (68419860876*MZV[2]^2*MZV[5]*MZV[7])/
      1925 + (13996522809*MZV[2]*MZV[7]^2)/77 + 
     (48357068*MZV[2]^2*MZV[3]*MZV[9])/35 + 
     (16814417076*MZV[2]*MZV[5]*MZV[9])/77 - (70925288534041*MZV[7]*MZV[9])/
      94380 - (628212852*MZV[2]*MZV[3]*MZV[11])/11 - 
     (8090072204661*MZV[5]*MZV[11])/20020 + (1306227518269*MZV[3]*MZV[13])/
      3850 + (365074128*MZV[2]^4*MZV[5, 3])/9625 + 
     (1112832*MZV[3]*MZV[5]*MZV[5, 3])/5 + (2290406688*MZV[2]^3*MZV[7, 3])/
      2695 + (44499240*MZV[3]^2*MZV[7, 3])/77 + (13677624*MZV[2]^2*MZV[9, 3])/
      7 - (813456300*MZV[2]*MZV[9, 5])/77 + (359517546*MZV[2]*MZV[11, 3])/7 + 
     (76660309395*MZV[11, 5])/6776 - (3464236128411*MZV[13, 3])/40040 - 
     (48516192*MZV[5]*MZV[5, 3, 3])/55 + (3355008336*MZV[3]*MZV[5, 5, 3])/
      1925 - (148375224*MZV[3]*MZV[7, 3, 3])/77 - (529712136*MZV[5, 5, 3, 3])/
      385 - (990144*MZV[2]^2*MZV[6, 4, 1, 1])/5 + (111417948*MZV[7, 3, 3, 3])/
      77 - (6378048*MZV[8, 6, 1, 1])/11}, 5, 17, 1], 
 (\[Epsilon]^2*Subscript[M, 4, 1])/(-1 + 2*\[Epsilon])^2 -> 
  SeriesData[\[Epsilon], 0, {20*MZV[5], (80*MZV[2]^3)/7 - 22*MZV[3]^2, 
    (-132*MZV[2]^2*MZV[3])/5 + (4685*MZV[7])/8, (-93243*MZV[2]^4)/1750 + 
     272*MZV[3]*MZV[5] + (4563*MZV[5, 3])/5, (1264*MZV[2]^3*MZV[3])/7 + 
     860*MZV[3]^3 - (12873*MZV[2]^2*MZV[5])/5 + (102457*MZV[9])/8, 
    (-11282067*MZV[2]^5)/2695 + 1548*MZV[2]^2*MZV[3]^2 + 
     (622205*MZV[5]^2)/112 + (99177*MZV[3]*MZV[7])/4 + 
     (1210959*MZV[7, 3])/112, (17684817*MZV[2]^4*MZV[3])/875 - 
     (781484*MZV[2]^3*MZV[5])/35 + 7470*MZV[3]^2*MZV[5] - 
     (17684307*MZV[2]^2*MZV[7])/200 - 467856*MZV[2]*MZV[9] + 
     (668643733*MZV[11])/640 - (117234*MZV[3]*MZV[5, 3])/5 - 
     (51984*MZV[5, 3, 3])/5, (-1929826164247*MZV[2]^6)/17517500 - 
     (84732*MZV[2]^3*MZV[3]^2)/7 - (92693*MZV[3]^4)/6 + 
     (367552*MZV[2]^2*MZV[3]*MZV[5])/5 + 101395*MZV[2]*MZV[5]^2 + 
     289700*MZV[2]*MZV[3]*MZV[7] + (1827435*MZV[5]*MZV[7])/4 + 
     (4317593*MZV[3]*MZV[9])/9 - (73104*MZV[2]^2*MZV[5, 3])/25 + 
     86910*MZV[2]*MZV[7, 3] + (463201*MZV[9, 3])/24 - 28970*MZV[6, 4, 1, 1], 
    (1275976398*MZV[2]^5*MZV[3])/2695 - (214356*MZV[2]^2*MZV[3]^3)/5 - 
     (1596366*MZV[2]^4*MZV[5])/875 - (15357721*MZV[3]*MZV[5]^2)/56 - 
     (443868569*MZV[2]^3*MZV[7])/490 - (2069579*MZV[3]^2*MZV[7])/4 - 
     (540399141*MZV[2]^2*MZV[9])/280 - (61107783*MZV[2]*MZV[11])/8 + 
     (810485078063*MZV[13])/44800 - (2523126*MZV[5]*MZV[5, 3])/5 - 
     (15729075*MZV[3]*MZV[7, 3])/56 + (36325623*MZV[5, 5, 3])/350 - 
     (3014541*MZV[7, 3, 3])/28, (626707204869022*MZV[2]^7)/52026975 - 
     (356989161*MZV[2]^4*MZV[3]^2)/875 + (2686456*MZV[2]^3*MZV[3]*MZV[5])/5 - 
     (1858732*MZV[3]^3*MZV[5])/3 + (54039063*MZV[2]^2*MZV[5]^2)/56 + 
     (181568883*MZV[2]^2*MZV[3]*MZV[7])/100 + 13145280*MZV[2]*MZV[5]*MZV[7] - 
     (31079598418709*MZV[7]^2)/152064 + 2895048*MZV[2]*MZV[3]*MZV[9] - 
     (2971412125345*MZV[5]*MZV[9])/12672 + (5205406283*MZV[3]*MZV[11])/320 - 
     (6786576*MZV[2]^3*MZV[5, 3])/35 + (1747062*MZV[3]^2*MZV[5, 3])/5 - 
     (65274471*MZV[2]^2*MZV[7, 3])/280 + 2190880*MZV[2]*MZV[9, 3] + 
     (115529890535*MZV[9, 5])/10368 - (2961937341697*MZV[11, 3])/76032 + 
     (321672*MZV[3]*MZV[5, 3, 3])/5 + 657264*MZV[5, 3, 3, 3], 
    (695895423854383*MZV[2]^6*MZV[3])/78828750 + (12091624*MZV[2]^3*MZV[3]^3)/
      33 + (7967053*MZV[3]^5)/55 + (491502214358*MZV[2]^5*MZV[5])/88935 - 
     (95189228*MZV[2]^2*MZV[3]^2*MZV[5])/55 - 
     (46562218*MZV[2]*MZV[3]*MZV[5]^2)/11 - (538993951*MZV[5]^3)/105 - 
     (177472618639*MZV[2]^4*MZV[7])/46200 - 
     (130641472*MZV[2]*MZV[3]^2*MZV[7])/11 - 
     (1899713561*MZV[3]*MZV[5]*MZV[7])/66 - (14152309721*MZV[2]^3*MZV[9])/
      1050 - (781177774*MZV[3]^2*MZV[9])/99 - 
     (14009336342401*MZV[2]^2*MZV[11])/105600 - 
     (3665063795399*MZV[2]*MZV[13])/2640 + (13044011237872511*MZV[15])/
      5068800 - (69279392*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (7996254*MZV[2]*MZV[5]*MZV[5, 3])/11 - (32019622*MZV[7]*MZV[5, 3])/5 - 
     (40563228*MZV[2]*MZV[3]*MZV[7, 3])/11 - (40754466803*MZV[5]*MZV[7, 3])/
      9240 + (727894543*MZV[3]*MZV[9, 3])/396 + 
     (42908936*MZV[2]^2*MZV[5, 3, 3])/275 + (10661672*MZV[2]*MZV[5, 5, 3])/
      55 - (1523096*MZV[2]*MZV[7, 3, 3])/11 - (1691561011*MZV[7, 3, 5])/
      1320 - (255359387*MZV[9, 3, 3])/198 + (14282624*MZV[3]*MZV[6, 4, 1, 1])/
      11 - (761548*MZV[6, 4, 3, 1, 1])/11, 
    (50641769826729776412691*MZV[2]^8)/393485792700000 - 
     (1326485502423*MZV[2]^5*MZV[3]^2)/148225 + 732328*MZV[2]^2*MZV[3]^4 + 
     (11220323298*MZV[2]^4*MZV[3]*MZV[5])/9625 - 
     (2044932077*MZV[2]^3*MZV[5]^2)/5390 - (5613096437*MZV[3]^2*MZV[5]^2)/
      616 + (104707550109*MZV[2]^3*MZV[3]*MZV[7])/2695 - 
     (813585089*MZV[3]^3*MZV[7])/264 - (431643013553*MZV[2]^2*MZV[5]*MZV[7])/
      2200 - (1139029288527*MZV[2]*MZV[7]^2)/352 + 
     (20923296659*MZV[2]^2*MZV[3]*MZV[9])/840 - 
     (877046927241*MZV[2]*MZV[5]*MZV[9])/176 + 
     (15719801378660683*MZV[7]*MZV[9])/6040320 - 
     (85086492591*MZV[2]*MZV[3]*MZV[11])/88 + 
     (760218816162719*MZV[5]*MZV[11])/183040 + 
     (481074810681011*MZV[3]*MZV[13])/246400 - 
     (48127726701*MZV[2]^4*MZV[5, 3])/19250 + 
     (54256092*MZV[3]*MZV[5]*MZV[5, 3])/5 - (99144*MZV[5, 3]^2)/5 - 
     (54479764959*MZV[2]^3*MZV[7, 3])/10780 + (1596422937*MZV[3]^2*MZV[7, 3])/
      308 - (498514238*MZV[2]^2*MZV[9, 3])/15 + 
     (16145238073*MZV[2]*MZV[9, 5])/88 - (12546246687*MZV[2]*MZV[11, 3])/16 - 
     (3278912676955*MZV[11, 5])/61952 + (213139759853979*MZV[13, 3])/366080 + 
     (2060862531*MZV[5]*MZV[5, 3, 3])/220 - (52364244651*MZV[3]*MZV[5, 5, 3])/
      7700 + (3407796789*MZV[3]*MZV[7, 3, 3])/616 + 
     (3434752809*MZV[5, 5, 3, 3])/220 + (1818312*MZV[2]^2*MZV[6, 4, 1, 1])/
      5 - (1039502457*MZV[7, 3, 3, 3])/88 + (619266525*MZV[8, 6, 1, 1])/88}, 
   5, 17, 1], (\[Epsilon]^2*Subscript[M, 4, 2])/(-1 + 2*\[Epsilon])^2 -> 
  SeriesData[\[Epsilon], 0, {20*MZV[5], (80*MZV[2]^3)/7 + 8*MZV[3]^2, 
    (48*MZV[2]^2*MZV[3])/5 + 520*MZV[7], (350256*MZV[2]^4)/875 - 
     1528*MZV[3]*MZV[5] - (2592*MZV[5, 3])/5, (-6176*MZV[2]^3*MZV[3])/7 - 
     320*MZV[3]^3 + (3192*MZV[2]^2*MZV[5])/5 + (23753*MZV[9])/2, 
    (19513548*MZV[2]^5)/2695 - 576*MZV[2]^2*MZV[3]^2 - (691465*MZV[5]^2)/28 - 
     41562*MZV[3]*MZV[7] - (151659*MZV[7, 3])/28, 
    (-19215768*MZV[2]^4*MZV[3])/875 - (70352*MZV[2]^3*MZV[5])/5 + 
     24480*MZV[3]^2*MZV[5] + (1428057*MZV[2]^2*MZV[7])/50 + 
     300024*MZV[2]*MZV[9] - (38717683*MZV[11])/160 + 
     (53136*MZV[3]*MZV[5, 3])/5 + (33336*MZV[5, 3, 3])/5, 
    (347625463397*MZV[2]^6)/4379375 - (7536*MZV[2]^3*MZV[3]^2)/7 + 
     8742*MZV[3]^4 - (42888*MZV[2]^2*MZV[3]*MZV[5])/5 + 
     106260*MZV[2]*MZV[5]^2 + 303600*MZV[2]*MZV[3]*MZV[7] - 
     (1583125*MZV[5]*MZV[7])/2 - (3792134*MZV[3]*MZV[9])/3 + 
     (714816*MZV[2]^2*MZV[5, 3])/25 + 91080*MZV[2]*MZV[7, 3] - 
     (377317*MZV[9, 3])/2 - 30360*MZV[6, 4, 1, 1], 
    (-965592792*MZV[2]^5*MZV[3])/2695 + (74544*MZV[2]^2*MZV[3]^3)/5 - 
     (36396558*MZV[2]^4*MZV[5])/125 + (14767121*MZV[3]*MZV[5]^2)/14 - 
     (32941792*MZV[2]^3*MZV[7])/245 + 759169*MZV[3]^2*MZV[7] + 
     (53839971*MZV[2]^2*MZV[9])/70 + (27126891*MZV[2]*MZV[11])/4 - 
     (71611227353*MZV[13])/11200 + (1406304*MZV[5]*MZV[5, 3])/5 + 
     (1728675*MZV[3]*MZV[7, 3])/14 - (5853051*MZV[5, 5, 3])/175 + 
     (782937*MZV[7, 3, 3])/14, (-700353172702616*MZV[2]^7)/86711625 + 
     (336789564*MZV[2]^4*MZV[3]^2)/875 + (28228192*MZV[2]^3*MZV[3]*MZV[5])/
      35 - (306832*MZV[3]^3*MZV[5])/3 + (995604*MZV[2]^2*MZV[5]^2)/7 - 
     (4310223*MZV[2]^2*MZV[3]*MZV[7])/25 - 8268480*MZV[2]*MZV[5]*MZV[7] + 
     (1686876943175*MZV[7]^2)/12672 - 1732752*MZV[2]*MZV[3]*MZV[9] + 
     (159046502567*MZV[5]*MZV[9])/1056 - (1368703823*MZV[3]*MZV[11])/80 + 
     (3625632*MZV[2]^3*MZV[5, 3])/35 - (570888*MZV[3]^2*MZV[5, 3])/5 + 
     (3767418*MZV[2]^2*MZV[7, 3])/35 - 1378080*MZV[2]*MZV[9, 3] - 
     (6597438209*MZV[9, 5])/864 + (172473007351*MZV[11, 3])/6336 - 
     (192528*MZV[3]*MZV[5, 3, 3])/5 - 413424*MZV[5, 3, 3, 3], 
    (-57561992723282*MZV[2]^6*MZV[3])/13138125 + (59098528*MZV[2]^3*MZV[3]^3)/
      231 - (21771916*MZV[3]^5)/165 - (33523333780*MZV[2]^5*MZV[5])/5929 + 
     (6802152*MZV[2]^2*MZV[3]^2*MZV[5])/55 - 
     (28753128*MZV[2]*MZV[3]*MZV[5]^2)/11 + (428013143*MZV[5]^3)/35 - 
     (6809632547*MZV[2]^4*MZV[7])/1540 - (84460512*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (432375329*MZV[3]*MZV[5]*MZV[7])/11 - 
     (13822794806*MZV[2]^3*MZV[9])/3675 + (894545242*MZV[3]^2*MZV[9])/33 + 
     (1902998231809*MZV[2]^2*MZV[11])/61600 + (175119375241*MZV[2]*MZV[13])/
      440 - (1702530050447309*MZV[15])/2956800 - 
     (171457392*MZV[2]^2*MZV[3]*MZV[5, 3])/275 + 
     (7713216*MZV[2]*MZV[5]*MZV[5, 3])/11 + (14943918*MZV[7]*MZV[5, 3])/5 - 
     (24015888*MZV[2]*MZV[3]*MZV[7, 3])/11 + (4117259077*MZV[5]*MZV[7, 3])/
      1540 + (138323939*MZV[3]*MZV[9, 3])/33 - 
     (1109184*MZV[2]^2*MZV[5, 3, 3])/275 - (10284288*MZV[2]*MZV[5, 5, 3])/
      55 + (1469184*MZV[2]*MZV[7, 3, 3])/11 + (423326843*MZV[7, 3, 5])/1540 + 
     (15939403*MZV[9, 3, 3])/33 + (7270704*MZV[3]*MZV[6, 4, 1, 1])/11 + 
     (734592*MZV[6, 4, 3, 1, 1])/11, (4351342411486195429*MZV[2]^8)/
      54199145000 + (103393633572*MZV[2]^5*MZV[3]^2)/13475 - 
     300388*MZV[2]^2*MZV[3]^4 + (21423152628*MZV[2]^4*MZV[3]*MZV[5])/875 - 
     (99698426*MZV[2]^3*MZV[5]^2)/245 - (135807989*MZV[3]^2*MZV[5]^2)/7 + 
     (6660772584*MZV[2]^3*MZV[3]*MZV[7])/245 - (48397531*MZV[3]^3*MZV[7])/6 - 
     (48062187927*MZV[2]^2*MZV[5]*MZV[7])/175 - 
     (204942592251*MZV[2]*MZV[7]^2)/56 - (677498583*MZV[2]^2*MZV[3]*MZV[9])/
      70 - (165112959393*MZV[2]*MZV[5]*MZV[9])/28 + 
     (77823852269347*MZV[7]*MZV[9])/12480 - 927680697*MZV[2]*MZV[3]*MZV[11] + 
     (184811665965317*MZV[5]*MZV[11])/29120 + (5418883110789*MZV[3]*MZV[13])/
      5600 + (1835334666*MZV[2]^4*MZV[5, 3])/875 - 
     (22622688*MZV[3]*MZV[5]*MZV[5, 3])/5 + (472392*MZV[5, 3]^2)/5 - 
     (692828181*MZV[2]^3*MZV[7, 3])/245 - (9102519*MZV[3]^2*MZV[7, 3])/14 - 
     (1206030517*MZV[2]^2*MZV[9, 3])/35 + (3107468349*MZV[2]*MZV[9, 5])/14 - 
     (26874296361*MZV[2]*MZV[11, 3])/28 - (118155225345*MZV[11, 5])/896 + 
     (60841896653547*MZV[13, 3])/58240 - (46658331*MZV[5]*MZV[5, 3, 3])/5 - 
     (961147899*MZV[3]*MZV[5, 5, 3])/175 + (58217661*MZV[3]*MZV[7, 3, 3])/
      14 + (770850837*MZV[5, 5, 3, 3])/35 + 
     (3986352*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (288742221*MZV[7, 3, 3, 3])/14 + 
     (12385755*MZV[8, 6, 1, 1])/2}, 5, 17, 1], 
 -((\[Epsilon]^2*(1 + 3*\[Epsilon])*Subscript[M, 4, 3])/
    (-1 + 2*\[Epsilon])^3) -> SeriesData[\[Epsilon], 0, 
   {-5*MZV[5], (-20*MZV[2]^3)/7 - 17*MZV[3]^2, (-102*MZV[2]^2*MZV[3])/5 - 
     (225*MZV[7])/2, (-25557*MZV[2]^4)/125 + 762*MZV[3]*MZV[5] + 
     (2268*MZV[5, 3])/5, (3184*MZV[2]^3*MZV[3])/7 + (2690*MZV[3]^3)/3 - 
     (4518*MZV[2]^2*MZV[5])/5 - (22009*MZV[9])/9, (-7794232*MZV[2]^5)/2695 + 
     1614*MZV[2]^2*MZV[3]^2 + (125425*MZV[5]^2)/14 + 17663*MZV[3]*MZV[7] + 
     (42513*MZV[7, 3])/14, (1774506*MZV[2]^4*MZV[3])/125 + 
     (105456*MZV[2]^3*MZV[5])/35 - 8470*MZV[3]^2*MZV[5] - 
     (494814*MZV[2]^2*MZV[7])/25 - 183096*MZV[2]*MZV[9] + 
     (31418849*MZV[11])/120 - (86184*MZV[3]*MZV[5, 3])/5 - 
     (20344*MZV[5, 3, 3])/5, (-8832525298*MZV[2]^6)/398125 - 
     (30720*MZV[2]^3*MZV[3]^2)/7 - (210227*MZV[3]^4)/9 + 
     (634796*MZV[2]^2*MZV[3]*MZV[5])/15 - (40600*MZV[2]*MZV[5]^2)/3 - 
     (116000*MZV[2]*MZV[3]*MZV[7])/3 + (776695*MZV[5]*MZV[7])/3 + 
     (9476644*MZV[3]*MZV[9])/27 - (377584*MZV[2]^2*MZV[5, 3])/25 - 
     11600*MZV[2]*MZV[7, 3] + (348466*MZV[9, 3])/9 + 
     (11600*MZV[6, 4, 1, 1])/3, (467882768*MZV[2]^5*MZV[3])/2695 - 
     (276436*MZV[2]^2*MZV[3]^3)/5 + (169719714*MZV[2]^4*MZV[5])/875 - 
     (4803007*MZV[3]*MZV[5]^2)/7 + (340304*MZV[2]^3*MZV[7])/35 - 
     343791*MZV[3]^2*MZV[7] - (1285706*MZV[2]^2*MZV[9])/5 - 
     (4479607*MZV[2]*MZV[11])/2 + (3747492067*MZV[13])/1200 - 
     (1702816*MZV[5]*MZV[5, 3])/5 - (814515*MZV[3]*MZV[7, 3])/7 + 
     (523202*MZV[5, 5, 3])/25 - 25147*MZV[7, 3, 3], 
    (1575939492496016*MZV[2]^7)/780404625 - (38885898*MZV[2]^4*MZV[3]^2)/
      125 - (17468288*MZV[2]^3*MZV[3]*MZV[5])/35 - 390364*MZV[3]^3*MZV[5] + 
     (3467634*MZV[2]^2*MZV[5]^2)/7 + (18022872*MZV[2]^2*MZV[3]*MZV[7])/25 + 
     1981120*MZV[2]*MZV[5]*MZV[7] - (435649218505*MZV[7]^2)/14256 + 
     5851728*MZV[2]*MZV[3]*MZV[9] - (40483825829*MZV[5]*MZV[9])/1188 - 
     (295810871*MZV[3]*MZV[11])/60 - (5988928*MZV[2]^3*MZV[5, 3])/35 + 
     (1664712*MZV[3]^2*MZV[5, 3])/5 - (2971632*MZV[2]^2*MZV[7, 3])/35 + 
     (990560*MZV[2]*MZV[9, 3])/3 + (1712362363*MZV[9, 5])/972 - 
     (44751105197*MZV[11, 3])/7128 + (650192*MZV[3]*MZV[5, 3, 3])/5 + 
     99056*MZV[5, 3, 3, 3], (7239545559812*MZV[2]^6*MZV[3])/5630625 - 
     (53897920*MZV[2]^3*MZV[3]^3)/231 + (197006002*MZV[3]^5)/495 + 
     (38454898544*MZV[2]^5*MZV[5])/12705 - 
     (280788164*MZV[2]^2*MZV[3]^2*MZV[5])/165 + 
     (15989296*MZV[2]*MZV[3]*MZV[5]^2)/33 - (78372413*MZV[5]^3)/15 + 
     (3960189056*MZV[2]^4*MZV[7])/1155 + (46715264*MZV[2]*MZV[3]^2*MZV[7])/
      33 - (825537818*MZV[3]*MZV[5]*MZV[7])/33 + 
     (56152958272*MZV[2]^3*MZV[9])/11025 - (2211706432*MZV[3]^2*MZV[9])/297 - 
     (115604727379*MZV[2]^2*MZV[11])/5775 - (28825210739*MZV[2]*MZV[13])/
      165 + (166601347912213*MZV[15])/554400 + 
     (154794368*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (1148784*MZV[2]*MZV[5]*MZV[5, 3])/11 - (27740312*MZV[7]*MZV[5, 3])/5 + 
     (4474592*MZV[2]*MZV[3]*MZV[7, 3])/11 - (116576811*MZV[5]*MZV[7, 3])/55 - 
     (15208692*MZV[3]*MZV[9, 3])/11 + (26859776*MZV[2]^2*MZV[5, 3, 3])/275 + 
     (1531712*MZV[2]*MZV[5, 5, 3])/55 - (218816*MZV[2]*MZV[7, 3, 3])/11 - 
     (57421218*MZV[7, 3, 5])/385 - (5718452*MZV[9, 3, 3])/33 - 
     (4146368*MZV[3]*MZV[6, 4, 1, 1])/33 - (109408*MZV[6, 4, 3, 1, 1])/11, 
    (376247193325505773*MZV[2]^8)/3353572096875 - 
     (51350702608*MZV[2]^5*MZV[3]^2)/13475 + (3522950*MZV[2]^2*MZV[3]^4)/3 - 
     (1851307916*MZV[2]^4*MZV[3]*MZV[5])/125 - (83097368*MZV[2]^3*MZV[5]^2)/
      35 + (82562891*MZV[3]^2*MZV[5]^2)/7 - 
     (2051079616*MZV[2]^3*MZV[3]*MZV[7])/245 - (5810578*MZV[3]^3*MZV[7])/3 + 
     (18967081144*MZV[2]^2*MZV[5]*MZV[7])/525 + (2773141271*MZV[2]*MZV[7]^2)/
      14 + (2711634244*MZV[2]^2*MZV[3]*MZV[9])/315 + 
     (3042248038*MZV[2]*MZV[5]*MZV[9])/7 - (6828348551831*MZV[7]*MZV[9])/
      17160 + 108031593*MZV[2]*MZV[3]*MZV[11] - 
     (5840281925123*MZV[5]*MZV[11])/10920 - (436501006547*MZV[3]*MZV[13])/
      4200 - (272291376*MZV[2]^4*MZV[5, 3])/125 + 
     (63983072*MZV[3]*MZV[5]*MZV[5, 3])/5 - 7776*MZV[5, 3]^2 - 
     (23394888*MZV[2]^3*MZV[7, 3])/35 + (15601583*MZV[3]^2*MZV[7, 3])/7 + 
     (314550592*MZV[2]^2*MZV[9, 3])/315 - (87723018*MZV[2]*MZV[9, 5])/7 + 
     (380517161*MZV[2]*MZV[11, 3])/7 + (35013232895*MZV[11, 5])/3696 - 
     (503047819821*MZV[13, 3])/7280 + (17753344*MZV[5]*MZV[5, 3, 3])/5 - 
     (75094564*MZV[3]*MZV[5, 5, 3])/175 + (4248198*MZV[3]*MZV[7, 3, 3])/7 - 
     (46700028*MZV[5, 5, 3, 3])/35 - (675328*MZV[2]^2*MZV[6, 4, 1, 1])/5 + 
     (9481202*MZV[7, 3, 3, 3])/7 - 264640*MZV[8, 6, 1, 1]}, 5, 17, 1], 
 -((\[Epsilon]^3*Subscript[M, 4, 4])/(-1 + 2*\[Epsilon])^3) -> 
  SeriesData[\[Epsilon], 0, {(441*MZV[7])/8, (55701*MZV[2]^4)/1750 - 
     135*MZV[3]*MZV[5] - (81*MZV[5, 3])/5, (-540*MZV[2]^3*MZV[3])/7 - 
     267*MZV[3]^3 - (162*MZV[2]^2*MZV[5])/5 + (4583*MZV[9])/2, 
    (2576106*MZV[2]^5)/2695 - (2403*MZV[2]^2*MZV[3]^2)/5 - 
     (502287*MZV[5]^2)/56 + (765*MZV[3]*MZV[7])/4 - (18441*MZV[7, 3])/56, 
    (-2052*MZV[2]^4*MZV[3])/5 - (267852*MZV[2]^3*MZV[5])/35 - 
     14682*MZV[3]^2*MZV[5] - (6939*MZV[2]^2*MZV[7])/50 - 
     113238*MZV[2]*MZV[9] + (42903141*MZV[11])/160 + 1134*MZV[3]*MZV[5, 3] - 
     (12582*MZV[5, 3, 3])/5, (21048108999*MZV[2]^6)/625625 - 
     (84732*MZV[2]^3*MZV[3]^2)/35 + 4237*MZV[3]^4 - 
     (94386*MZV[2]^2*MZV[3]*MZV[5])/5 - 37506*MZV[2]*MZV[5]^2 - 
     107160*MZV[2]*MZV[3]*MZV[7] - 527655*MZV[5]*MZV[7] + 
     (541696*MZV[3]*MZV[9])/3 - (181476*MZV[2]^2*MZV[5, 3])/25 - 
     32148*MZV[2]*MZV[7, 3] + (68177*MZV[9, 3])/2 + 10716*MZV[6, 4, 1, 1], 
    (-7984728*MZV[2]^5*MZV[3])/2695 + 12312*MZV[2]^2*MZV[3]^3 - 
     (168341409*MZV[2]^4*MZV[5])/875 - (3842421*MZV[3]*MZV[5]^2)/14 - 
     (5620521*MZV[2]^3*MZV[7])/35 - (1011189*MZV[3]^2*MZV[7])/4 + 
     (143811*MZV[2]^2*MZV[9])/10 - (5312241*MZV[2]*MZV[11])/2 + 
     (1501313073*MZV[13])/200 - (403524*MZV[5]*MZV[5, 3])/5 + 
     (294165*MZV[3]*MZV[7, 3])/14 - (392022*MZV[5, 5, 3])/25 - 
     2457*MZV[7, 3, 3], (177376219139888*MZV[2]^7)/48173125 - 
     (10587699*MZV[2]^4*MZV[3]^2)/125 - (2415960*MZV[2]^3*MZV[3]*MZV[5])/7 + 
     356230*MZV[3]^3*MZV[5] - (4669209*MZV[2]^2*MZV[5]^2)/70 - 
     (1046025*MZV[2]^2*MZV[3]*MZV[7])/2 + 2540304*MZV[2]*MZV[5]*MZV[7] - 
     (189484990873*MZV[7]^2)/3520 - 1618380*MZV[2]*MZV[3]*MZV[9] - 
     (14548286191*MZV[5]*MZV[9])/220 + (154001427*MZV[3]*MZV[11])/32 - 
     (5391936*MZV[2]^3*MZV[5, 3])/175 - (137214*MZV[3]^2*MZV[5, 3])/5 + 
     (779301*MZV[2]^2*MZV[7, 3])/70 + 423384*MZV[2]*MZV[9, 3] + 
     (75535277*MZV[9, 5])/30 - (1041421193*MZV[11, 3])/110 - 
     35964*MZV[3]*MZV[5, 3, 3] + (635076*MZV[5, 3, 3, 3])/5, 
    (-2983481864569*MZV[2]^6*MZV[3])/13138125 + (326312*MZV[2]^3*MZV[3]^3)/
      5 - (212609*MZV[3]^5)/5 - (50636226874*MZV[2]^5*MZV[5])/13475 + 
     (3128364*MZV[2]^2*MZV[3]^2*MZV[5])/5 + 748104*MZV[2]*MZV[3]*MZV[5]^2 - 
     (30458065*MZV[5]^3)/28 - (8225711489*MZV[2]^4*MZV[7])/1400 + 
     2074608*MZV[2]*MZV[3]^2*MZV[7] - 8772380*MZV[3]*MZV[5]*MZV[7] + 
     (846380186*MZV[2]^3*MZV[9])/245 - (12873653*MZV[3]^2*MZV[9])/2 + 
     (209941591507*MZV[2]^2*MZV[11])/5600 + (56172706739*MZV[2]*MZV[13])/80 - 
     (6236830085725*MZV[15])/5376 + (1729176*MZV[2]^2*MZV[3]*MZV[5, 3])/25 + 
     209916*MZV[2]*MZV[5]*MZV[5, 3] - (14398653*MZV[7]*MZV[5, 3])/5 + 
     658368*MZV[2]*MZV[3]*MZV[7, 3] - (60113903*MZV[5]*MZV[7, 3])/56 - 
     (4151033*MZV[3]*MZV[9, 3])/6 + (3364968*MZV[2]^2*MZV[5, 3, 3])/25 - 
     (279888*MZV[2]*MZV[5, 5, 3])/5 + 39984*MZV[2]*MZV[7, 3, 3] + 
     (43135661*MZV[7, 3, 5])/56 + (3236555*MZV[9, 3, 3])/6 - 
     239448*MZV[3]*MZV[6, 4, 1, 1] + 19992*MZV[6, 4, 3, 1, 1], 
    (-13624846443505044093*MZV[2]^8)/8197620681250 - 
     (23982970392*MZV[2]^5*MZV[3]^2)/21175 - (932253*MZV[2]^2*MZV[3]^4)/5 - 
     (9907106976*MZV[2]^4*MZV[3]*MZV[5])/1375 + (926687562*MZV[2]^3*MZV[5]^2)/
      2695 + (488147931*MZV[3]^2*MZV[5]^2)/44 - 
     (43172018748*MZV[2]^3*MZV[3]*MZV[7])/2695 + (73280750*MZV[3]^3*MZV[7])/
      11 + (737645615937*MZV[2]^2*MZV[5]*MZV[7])/7700 + 
     (351861129297*MZV[2]*MZV[7]^2)/308 - (230327184*MZV[2]^2*MZV[3]*MZV[9])/
      35 + (582468340689*MZV[2]*MZV[5]*MZV[9])/308 - 
     (661528214070787*MZV[7]*MZV[9])/251680 + 
     (6774436899*MZV[2]*MZV[3]*MZV[11])/22 - (163607150852247*MZV[5]*MZV[11])/
      64064 - (9769451632203*MZV[3]*MZV[13])/24640 - 
     (1848594798*MZV[2]^4*MZV[5, 3])/1375 - (6452856*MZV[3]*MZV[5]*MZV[5, 3])/
      5 + (201204*MZV[5, 3]^2)/5 + (1274949243*MZV[2]^3*MZV[7, 3])/2695 - 
     (28769553*MZV[3]^2*MZV[7, 3])/44 + (473211618*MZV[2]^2*MZV[9, 3])/35 - 
     (5181728205*MZV[2]*MZV[9, 5])/77 + (4179639159*MZV[2]*MZV[11, 3])/14 + 
     (575327148975*MZV[11, 5])/13552 - (28472059026819*MZV[13, 3])/80080 + 
     (177249789*MZV[5]*MZV[5, 3, 3])/55 + (1154845359*MZV[3]*MZV[5, 5, 3])/
      385 - (390241125*MZV[3]*MZV[7, 3, 3])/154 - 
     (2657640672*MZV[5, 5, 3, 3])/385 - (118584*MZV[2]^2*MZV[6, 4, 1, 1])/5 + 
     (493955811*MZV[7, 3, 3, 3])/77 - (54987957*MZV[8, 6, 1, 1])/22}, 7, 17, 
   1], (\[Epsilon]^2*(-1 + 6*\[Epsilon])*Subscript[M, 4, 5])/
   (-1 + 2*\[Epsilon])^3 -> SeriesData[\[Epsilon], 0, 
   {36*MZV[3]^2, (216*MZV[2]^2*MZV[3])/5 - 378*MZV[7], 
    (-46116*MZV[2]^4)/125 + 2844*MZV[3]*MZV[5] + (3024*MZV[5, 3])/5, 
    1584*MZV[2]^3*MZV[3] - 732*MZV[3]^3 - 108*MZV[2]^2*MZV[5] - 
     (42458*MZV[9])/3, (-26782656*MZV[2]^5)/2695 - (6588*MZV[2]^2*MZV[3]^2)/
      5 + (202569*MZV[5]^2)/7 + 91332*MZV[3]*MZV[7] + (58563*MZV[7, 3])/7, 
    (6420708*MZV[2]^4*MZV[3])/125 - (709872*MZV[2]^3*MZV[5])/35 - 
     101952*MZV[3]^2*MZV[5] + (913698*MZV[2]^2*MZV[7])/25 + 
     1950912*MZV[2]*MZV[9] - (73041423*MZV[11])/20 - 
     (175392*MZV[3]*MZV[5, 3])/5 + (216768*MZV[5, 3, 3])/5, 
    (-1187867035164*MZV[2]^6)/4379375 - (4156272*MZV[2]^3*MZV[3]^2)/35 + 
     (37216*MZV[3]^4)/3 - 41120*MZV[2]^2*MZV[3]*MZV[5] + 
     420224*MZV[2]*MZV[5]^2 + 1200640*MZV[2]*MZV[3]*MZV[7] + 
     2100799*MZV[5]*MZV[7] + (9455470*MZV[3]*MZV[9])/9 + 
     (1925088*MZV[2]^2*MZV[5, 3])/25 + 360192*MZV[2]*MZV[7, 3] - 
     (1132952*MZV[9, 3])/3 - 120064*MZV[6, 4, 1, 1], 
    (2840605008*MZV[2]^5*MZV[3])/2695 + 5760*MZV[2]^2*MZV[3]^3 + 
     (605916828*MZV[2]^4*MZV[5])/875 - (16250541*MZV[3]*MZV[5]^2)/7 - 
     (34526316*MZV[2]^3*MZV[7])/35 - 3286800*MZV[3]^2*MZV[7] + 
     (8491422*MZV[2]^2*MZV[9])/5 + (121962489*MZV[2]*MZV[11])/2 - 
     (46182271539*MZV[13])/400 + (2272032*MZV[5]*MZV[5, 3])/5 - 
     (3529899*MZV[3]*MZV[7, 3])/7 - (12399102*MZV[5, 5, 3])/25 + 
     634773*MZV[7, 3, 3], (1583333434488944*MZV[2]^7)/33350625 - 
     (223806672*MZV[2]^4*MZV[3]^2)/125 + (17303136*MZV[2]^3*MZV[3]*MZV[5])/
      35 + 1572120*MZV[3]^3*MZV[5] + (13289328*MZV[2]^2*MZV[5]^2)/35 - 
     (66327894*MZV[2]^2*MZV[3]*MZV[7])/25 + 50467584*MZV[2]*MZV[5]*MZV[7] - 
     (3001083254639*MZV[7]^2)/3960 - 110431296*MZV[2]*MZV[3]*MZV[9] - 
     (576671305973*MZV[5]*MZV[9])/660 + (9680695383*MZV[3]*MZV[11])/40 + 
     (95080704*MZV[2]^3*MZV[5, 3])/175 + (5086368*MZV[3]^2*MZV[5, 3])/5 + 
     (2740536*MZV[2]^2*MZV[7, 3])/35 + 8411264*MZV[2]*MZV[9, 3] + 
     (22527670831*MZV[9, 5])/540 - (599160800033*MZV[11, 3])/3960 - 
     (12270144*MZV[3]*MZV[5, 3, 3])/5 + (12616896*MZV[5, 3, 3, 3])/5, 
    (888247889098748*MZV[2]^6*MZV[3])/39414375 + 
     (352887264*MZV[2]^3*MZV[3]^3)/77 - (25959244*MZV[3]^5)/55 + 
     (1175956882168*MZV[2]^5*MZV[5])/63525 + 
     (19018536*MZV[2]^2*MZV[3]^2*MZV[5])/11 - 
     (263027408*MZV[2]*MZV[3]*MZV[5]^2)/11 - (46386641*MZV[5]^3)/3 - 
     (36751433113*MZV[2]^4*MZV[7])/11550 - (744176832*MZV[2]*MZV[3]^2*MZV[7])/
      11 - (4979414578*MZV[3]*MZV[5]*MZV[7])/33 - 
     (9767815744*MZV[2]^3*MZV[9])/245 - (474641414*MZV[3]^2*MZV[9])/33 + 
     (34941704751893*MZV[2]^2*MZV[11])/46200 + (6650663536273*MZV[2]*MZV[13])/
      660 - (130460054699273*MZV[15])/6930 - 
     (1183147424*MZV[2]^2*MZV[3]*MZV[5, 3])/275 - 
     (24489024*MZV[2]*MZV[5]*MZV[5, 3])/11 + (82874834*MZV[7]*MZV[5, 3])/5 - 
     (227451168*MZV[2]*MZV[3]*MZV[7, 3])/11 - (60856951*MZV[5]*MZV[7, 3])/
      66 + (2207133046*MZV[3]*MZV[9, 3])/99 - 
     (221785984*MZV[2]^2*MZV[5, 3, 3])/275 + (32652032*MZV[2]*MZV[5, 5, 3])/
      55 - (4664576*MZV[2]*MZV[7, 3, 3])/11 + (3709885495*MZV[7, 3, 5])/462 + 
     (975671270*MZV[9, 3, 3])/99 + (78149344*MZV[3]*MZV[6, 4, 1, 1])/11 - 
     (2332288*MZV[6, 4, 3, 1, 1])/11, (181927428112631609589*MZV[2]^8)/
      163952413625 - (3967054321728*MZV[2]^5*MZV[3]^2)/148225 + 
     (607764*MZV[2]^2*MZV[3]^4)/5 + (175904995536*MZV[2]^4*MZV[3]*MZV[5])/
      9625 - (94143069228*MZV[2]^3*MZV[5]^2)/2695 + 
     (2415892191*MZV[3]^2*MZV[5]^2)/77 + (520055022768*MZV[2]^3*MZV[3]*
       MZV[7])/2695 + (467671818*MZV[3]^3*MZV[7])/11 - 
     (3780241410213*MZV[2]^2*MZV[5]*MZV[7])/1925 - 
     (4163955684459*MZV[2]*MZV[7]^2)/154 - 
     (5620583204*MZV[2]^2*MZV[3]*MZV[9])/35 - 
     (3432067084683*MZV[2]*MZV[5]*MZV[9])/77 + 
     (1581460879979157*MZV[7]*MZV[9])/62920 - 
     (116850587829*MZV[2]*MZV[3]*MZV[11])/11 + 
     (3202877118534627*MZV[5]*MZV[11])/80080 + 
     (552141822128499*MZV[3]*MZV[13])/30800 + (3569310576*MZV[2]^4*MZV[5, 3])/
      385 - (128149056*MZV[3]*MZV[5]*MZV[5, 3])/5 - (449064*MZV[5, 3]^2)/5 - 
     (37803179544*MZV[2]^3*MZV[7, 3])/2695 + (1712133495*MZV[3]^2*MZV[7, 3])/
      77 - (1725301752*MZV[2]^2*MZV[9, 3])/7 + 
     (120418659050*MZV[2]*MZV[9, 5])/77 - (46404661683*MZV[2]*MZV[11, 3])/7 - 
     (3575048297325*MZV[11, 5])/6776 + (202321847307033*MZV[13, 3])/40040 - 
     (389994804*MZV[5]*MZV[5, 3, 3])/55 - (33363251568*MZV[3]*MZV[5, 5, 3])/
      1925 + (132339072*MZV[3]*MZV[7, 3, 3])/77 + 
     (51693370308*MZV[5, 5, 3, 3])/385 + (14952672*MZV[2]^2*MZV[6, 4, 1, 1])/
      5 - (8135235354*MZV[7, 3, 3, 3])/77 + (574370154*MZV[8, 6, 1, 1])/11}, 
   6, 17, 1], -((\[Epsilon]^2*(1 + 3*\[Epsilon])*Subscript[M, 5, 1])/
    (-1 + 2*\[Epsilon])^3) -> SeriesData[\[Epsilon], 0, 
   {-5*MZV[5], (-20*MZV[2]^3)/7 - 17*MZV[3]^2, (-102*MZV[2]^2*MZV[3])/5 - 
     (85*MZV[7])/2, (476901*MZV[2]^4)/875 - 3118*MZV[3]*MZV[5] - 
     (8532*MZV[5, 3])/5, (-12336*MZV[2]^3*MZV[3])/7 - (4310*MZV[3]^3)/3 + 
     (16242*MZV[2]^2*MZV[5])/5 + (16232*MZV[9])/3, 
    (51992928*MZV[2]^5)/2695 - 2586*MZV[2]^2*MZV[3]^2 - (863970*MZV[5]^2)/7 - 
     57352*MZV[3]*MZV[7] - (171531*MZV[7, 3])/7, 
    (-47846718*MZV[2]^4*MZV[3])/875 - (1603024*MZV[2]^3*MZV[5])/35 + 
     45590*MZV[3]^2*MZV[5] + (3533106*MZV[2]^2*MZV[7])/25 - 
     1128816*MZV[2]*MZV[9] + (44097609*MZV[11])/20 + 
     (441936*MZV[3]*MZV[5, 3])/5 - (125424*MZV[5, 3, 3])/5, 
    (336637852766*MZV[2]^6)/625625 + 135568*MZV[2]^3*MZV[3]^2 + 
     (92821*MZV[3]^4)/3 - (844108*MZV[2]^2*MZV[3]*MZV[5])/5 - 
     728560*MZV[2]*MZV[5]^2 - 2081600*MZV[2]*MZV[3]*MZV[7] - 
     6234680*MZV[5]*MZV[7] + (11117338*MZV[3]*MZV[9])/9 - 
     (2172864*MZV[2]^2*MZV[5, 3])/25 - 624480*MZV[2]*MZV[7, 3] + 
     (1576792*MZV[9, 3])/3 + 208160*MZV[6, 4, 1, 1], 
    (-420470496*MZV[2]^5*MZV[3])/385 + (579444*MZV[2]^2*MZV[3]^3)/5 - 
     (1710608706*MZV[2]^4*MZV[5])/875 + 3858054*MZV[3]*MZV[5]^2 + 
     (77154128*MZV[2]^3*MZV[7])/245 + 1469834*MZV[3]^2*MZV[7] + 
     (148296178*MZV[2]^2*MZV[9])/35 - 13146771*MZV[2]*MZV[11] + 
     (47771007579*MZV[13])/1400 + (3886464*MZV[5]*MZV[5, 3])/5 + 
     1071900*MZV[3]*MZV[7, 3] + (18090444*MZV[5, 5, 3])/175 - 
     (941154*MZV[7, 3, 3])/7, (-591860304770096*MZV[2]^7)/37162125 + 
     (1159519554*MZV[2]^4*MZV[3]^2)/875 + (21921952*MZV[2]^3*MZV[3]*MZV[5])/
      35 + (2384668*MZV[3]^3*MZV[5])/3 - (4856652*MZV[2]^2*MZV[5]^2)/7 - 
     (164822988*MZV[2]^2*MZV[3]*MZV[7])/25 - 23525760*MZV[2]*MZV[5]*MZV[7] + 
     (692927139893*MZV[7]^2)/2376 + 24271488*MZV[2]*MZV[3]*MZV[9] + 
     (58504716619*MZV[5]*MZV[9])/198 - (638037361*MZV[3]*MZV[11])/10 + 
     (1367808*MZV[2]^3*MZV[5, 3])/5 - (8693568*MZV[3]^2*MZV[5, 3])/5 + 
     (19686438*MZV[2]^2*MZV[7, 3])/35 - 3920960*MZV[2]*MZV[9, 3] - 
     (2986327193*MZV[9, 5])/162 + (74703669631*MZV[11, 3])/1188 + 
     (2696832*MZV[3]*MZV[5, 3, 3])/5 - 1176288*MZV[5, 3, 3, 3], 
    (-91670325991644*MZV[2]^6*MZV[3])/4379375 - (453277984*MZV[2]^3*MZV[3]^3)/
      231 - (65221826*MZV[3]^5)/165 - (964680473472*MZV[2]^5*MZV[5])/29645 + 
     (339404412*MZV[2]^2*MZV[3]^2*MZV[5])/55 + 
     (183417792*MZV[2]*MZV[3]*MZV[5]^2)/11 + (1265608818*MZV[5]^3)/35 - 
     (6466459926*MZV[2]^4*MZV[7])/275 + (530030208*MZV[2]*MZV[3]^2*MZV[7])/
      11 + (2034944724*MZV[3]*MZV[5]*MZV[7])/11 - 
     (76174383056*MZV[2]^3*MZV[9])/3675 - (766862038*MZV[3]^2*MZV[9])/33 + 
     (458267084477*MZV[2]^2*MZV[11])/1925 + (26851182687*MZV[2]*MZV[13])/55 - 
     (43764958250309*MZV[15])/69300 + (312167808*MZV[2]^2*MZV[3]*MZV[5, 3])/
      275 - (19976544*MZV[2]*MZV[5]*MZV[5, 3])/11 + 
     (82237968*MZV[7]*MZV[5, 3])/5 + (155584512*MZV[2]*MZV[3]*MZV[7, 3])/11 + 
     (4255318538*MZV[5]*MZV[7, 3])/385 - (55909592*MZV[3]*MZV[9, 3])/11 - 
     (295344864*MZV[2]^2*MZV[5, 3, 3])/275 + (26635392*MZV[2]*MZV[5, 5, 3])/
      55 - (3805056*MZV[2]*MZV[7, 3, 3])/11 + (223093042*MZV[7, 3, 5])/385 + 
     (6356288*MZV[9, 3, 3])/33 - (49958976*MZV[3]*MZV[6, 4, 1, 1])/11 - 
     (1902528*MZV[6, 4, 3, 1, 1])/11, (-8515661975681832999943*MZV[2]^8)/
      12296431021875 + (2609421819552*MZV[2]^5*MZV[3]^2)/148225 - 
     1999070*MZV[2]^2*MZV[3]^4 + (1918076868*MZV[2]^4*MZV[3]*MZV[5])/9625 + 
     (206745961584*MZV[2]^3*MZV[5]^2)/2695 - (1775633634*MZV[3]^2*MZV[5]^2)/
      77 - (376462611136*MZV[2]^3*MZV[3]*MZV[7])/2695 + 
     (343358132*MZV[3]^3*MZV[7])/33 + (3050201205008*MZV[2]^2*MZV[5]*MZV[7])/
      1925 + (1659198734703*MZV[2]*MZV[7]^2)/77 - 
     (5440341444*MZV[2]^2*MZV[3]*MZV[9])/35 + 
     (2724108698868*MZV[2]*MZV[5]*MZV[9])/77 - 
     (2483894988617833*MZV[7]*MZV[9])/94380 + 
     (65390881008*MZV[2]*MZV[3]*MZV[11])/11 - 
     (178546140362257*MZV[5]*MZV[11])/5005 - (71885028103167*MZV[3]*MZV[13])/
      7700 + (1145764944*MZV[2]^4*MZV[5, 3])/1925 - 
     (224604288*MZV[3]*MZV[5]*MZV[5, 3])/5 + (4494528*MZV[5, 3]^2)/5 + 
     (69623191104*MZV[2]^3*MZV[7, 3])/2695 - (1998938652*MZV[3]^2*MZV[7, 3])/
      77 + (21970176904*MZV[2]^2*MZV[9, 3])/105 - 
     (96751541108*MZV[2]*MZV[9, 5])/77 + (37674598086*MZV[2]*MZV[11, 3])/7 + 
     (3447616625505*MZV[11, 5])/6776 - (186884389360953*MZV[13, 3])/40040 + 
     (1014757824*MZV[5]*MZV[5, 3, 3])/55 + (59912042976*MZV[3]*MZV[5, 5, 3])/
      1925 - (1988851152*MZV[3]*MZV[7, 3, 3])/77 - 
     (43664690808*MZV[5, 5, 3, 3])/385 - (18813888*MZV[2]^2*MZV[6, 4, 1, 1])/
      5 + (7276245252*MZV[7, 3, 3, 3])/77 - (462832080*MZV[8, 6, 1, 1])/11}, 
   5, 17, 1], (\[Epsilon]^2*Subscript[M, 5, 2])/(-1 + 2*\[Epsilon])^2 -> 
  SeriesData[\[Epsilon], 0, {20*MZV[5], (80*MZV[2]^3)/7 + 68*MZV[3]^2, 
    (408*MZV[2]^2*MZV[3])/5 + 450*MZV[7], (102228*MZV[2]^4)/125 - 
     2448*MZV[3]*MZV[5] - (9072*MZV[5, 3])/5, (-10336*MZV[2]^3*MZV[3])/7 - 
     (4640*MZV[3]^3)/3 + (19872*MZV[2]^2*MZV[5])/5 + (88036*MZV[9])/9, 
    (31731328*MZV[2]^5)/2695 - 2784*MZV[2]^2*MZV[3]^2 - (171050*MZV[5]^2)/7 - 
     57152*MZV[3]*MZV[7] - (85026*MZV[7, 3])/7, 
    (-3847584*MZV[2]^4*MZV[3])/125 + (3168*MZV[2]^3*MZV[5])/5 - 
     9800*MZV[3]^2*MZV[5] + (2181756*MZV[2]^2*MZV[7])/25 + 
     732384*MZV[2]*MZV[9] - (31418849*MZV[11])/30 + 
     (72576*MZV[3]*MZV[5, 3])/5 + (81376*MZV[5, 3, 3])/5, 
    (42594832432*MZV[2]^6)/398125 - (76320*MZV[2]^3*MZV[3]^2)/7 + 
     (147908*MZV[3]^4)/9 - (875984*MZV[2]^2*MZV[3]*MZV[5])/15 + 
     (162400*MZV[2]*MZV[5]^2)/3 + (464000*MZV[2]*MZV[3]*MZV[7])/3 - 
     (1687480*MZV[5]*MZV[7])/3 - (29983336*MZV[3]*MZV[9])/27 + 
     (693856*MZV[2]^2*MZV[5, 3])/25 + 46400*MZV[2]*MZV[7, 3] - 
     (1393864*MZV[9, 3])/9 - (46400*MZV[6, 4, 1, 1])/3, 
    (-134284736*MZV[2]^5*MZV[3])/385 + (181744*MZV[2]^2*MZV[3]^3)/5 - 
     (131469336*MZV[2]^4*MZV[5])/875 + 274144*MZV[3]*MZV[5]^2 + 
     (7830784*MZV[2]^3*MZV[7])/35 + 194544*MZV[3]^2*MZV[7] + 
     (6023184*MZV[2]^2*MZV[9])/5 + 8959214*MZV[2]*MZV[11] - 
     (3747492067*MZV[13])/300 + (1640224*MZV[5]*MZV[5, 3])/5 + 
     101040*MZV[3]*MZV[7, 3] - (2092808*MZV[5, 5, 3])/25 + 
     100588*MZV[7, 3, 3], (-5902218558087584*MZV[2]^7)/780404625 + 
     (19704072*MZV[2]^4*MZV[3]^2)/125 + (1322432*MZV[2]^3*MZV[3]*MZV[5])/35 + 
     414656*MZV[3]^3*MZV[5] - 361140*MZV[2]^2*MZV[5]^2 - 
     (16339008*MZV[2]^2*MZV[3]*MZV[7])/25 - 7924480*MZV[2]*MZV[5]*MZV[7] + 
     (453018372505*MZV[7]^2)/3564 - 1435392*MZV[2]*MZV[3]*MZV[9] + 
     (43415516789*MZV[5]*MZV[9])/297 - (175471864*MZV[3]*MZV[11])/15 + 
     (4360192*MZV[2]^3*MZV[5, 3])/35 - (399168*MZV[3]^2*MZV[5, 3])/5 + 
     (604884*MZV[2]^2*MZV[7, 3])/5 - (3962240*MZV[2]*MZV[9, 3])/3 - 
     (1712362363*MZV[9, 5])/243 + (44751105197*MZV[11, 3])/1782 - 
     (159488*MZV[3]*MZV[5, 3, 3])/5 - 396224*MZV[5, 3, 3, 3], 
    (-123435589552976*MZV[2]^6*MZV[3])/39414375 + 
     (49746880*MZV[2]^3*MZV[3]^3)/231 - (47985808*MZV[3]^5)/495 - 
     (275867025344*MZV[2]^5*MZV[5])/88935 + 
     (147532736*MZV[2]^2*MZV[3]^2*MZV[5])/165 - 
     (10365184*MZV[2]*MZV[3]*MZV[5]^2)/33 + (390805064*MZV[5]^3)/105 - 
     (7559603284*MZV[2]^4*MZV[7])/5775 - (33741056*MZV[2]*MZV[3]^2*MZV[7])/
      33 + (326994032*MZV[3]*MZV[5]*MZV[7])/33 - 
     (18931600288*MZV[2]^3*MZV[9])/11025 + (1982485168*MZV[3]^2*MZV[9])/297 + 
     (353552597731*MZV[2]^2*MZV[11])/5775 + (115300842956*MZV[2]*MZV[13])/
      165 - (166601347912213*MZV[15])/138600 - 
     (48916352*MZV[2]^2*MZV[3]*MZV[5, 3])/275 + 
     (4595136*MZV[2]*MZV[5]*MZV[5, 3])/11 + (12711488*MZV[7]*MZV[5, 3])/5 - 
     (2586368*MZV[2]*MZV[3]*MZV[7, 3])/11 + (598585608*MZV[5]*MZV[7, 3])/
      385 + (29179264*MZV[3]*MZV[9, 3])/33 - (26876864*MZV[2]^2*MZV[5, 3, 3])/
      275 - (6126848*MZV[2]*MZV[5, 5, 3])/55 + (875264*MZV[2]*MZV[7, 3, 3])/
      11 + (229684872*MZV[7, 3, 5])/385 + (22873808*MZV[9, 3, 3])/33 + 
     (1273472*MZV[3]*MZV[6, 4, 1, 1])/33 + (437632*MZV[6, 4, 3, 1, 1])/11, 
    (31441360816302931268*MZV[2]^8)/3353572096875 + 
     (34356509632*MZV[2]^5*MZV[3]^2)/13475 - (914960*MZV[2]^2*MZV[3]^4)/3 + 
     (5050673408*MZV[2]^4*MZV[3]*MZV[5])/875 - (510103456*MZV[2]^3*MZV[5]^2)/
      245 + (16798576*MZV[3]^2*MZV[5]^2)/7 + 
     (361991104*MZV[2]^3*MZV[3]*MZV[7])/245 + (7450672*MZV[3]^3*MZV[7])/3 - 
     (36941617456*MZV[2]^2*MZV[5]*MZV[7])/525 - (5546282542*MZV[2]*MZV[7]^2)/
      7 - (1902652096*MZV[2]^2*MZV[3]*MZV[9])/315 - 
     (9246779992*MZV[2]*MZV[5]*MZV[9])/7 + (7697430279631*MZV[7]*MZV[9])/
      4290 - 163349952*MZV[2]*MZV[3]*MZV[11] + (4452061825493*MZV[5]*MZV[11])/
      2730 + (21507169756*MZV[3]*MZV[13])/525 + 
     (154690464*MZV[2]^4*MZV[5, 3])/125 - (10226048*MZV[3]*MZV[5]*MZV[5, 3])/
      5 + 31104*MZV[5, 3]^2 - (58599936*MZV[2]^3*MZV[7, 3])/245 - 
     (2926232*MZV[3]^2*MZV[7, 3])/7 - (2136336688*MZV[2]^2*MZV[9, 3])/315 + 
     (350892072*MZV[2]*MZV[9, 5])/7 - (1522068644*MZV[2]*MZV[11, 3])/7 - 
     (35013232895*MZV[11, 5])/924 + (503047819821*MZV[13, 3])/1820 - 
     (24629056*MZV[5]*MZV[5, 3, 3])/5 - (139111424*MZV[3]*MZV[5, 5, 3])/175 + 
     (4130688*MZV[3]*MZV[7, 3, 3])/7 + (186800112*MZV[5, 5, 3, 3])/35 + 
     (1309312*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (37924808*MZV[7, 3, 3, 3])/7 + 
     1058560*MZV[8, 6, 1, 1]}, 5, 17, 1], 
 (4*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (190 - 2193*\[Epsilon] + 6715*\[Epsilon]^2 + 8685*\[Epsilon]^3 - 
      73433*\[Epsilon]^4 + 91572*\[Epsilon]^5)*Subscript[M, 0, 1])/
    (9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (8*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(1 + 21*\[Epsilon])*Subscript[M, 1, 1])/
    (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon])*
     (1 + 5*\[Epsilon])) + (2*(-2 + 3*\[Epsilon])^2*
     (1 + 18*\[Epsilon] - 163*\[Epsilon]^2 + 384*\[Epsilon]^3)*
     Subscript[M, 1, 2])/(3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (4*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*(42 - 109*\[Epsilon] - 
      958*\[Epsilon]^2 + 2489*\[Epsilon]^3)*Subscript[M, 1, 3])/
    (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon])*
     (1 + 5*\[Epsilon])) - (4*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*
     (35 - 276*\[Epsilon] + 385*\[Epsilon]^2 + 840*\[Epsilon]^3)*
     Subscript[M, 1, 4])/(9*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (32*(-1 + 4*\[Epsilon])*(1 + 9*\[Epsilon])*Subscript[M, 2, 1])/
    (3*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (14*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*Subscript[M, 2, 2])/
    (3*(-1 + 2*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (8*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*Subscript[M, 2, 3])/
    ((-1 + 2*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (80*(-1 + 4*\[Epsilon])*Subscript[M, 2, 4])/(3*(1 + 5*\[Epsilon])) + 
   (10*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*
     Subscript[M, 2, 6])/((-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon])) - 
   (40*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*Subscript[M, 2, 7])/
    (3*(-1 + 2*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (16*\[Epsilon]^2*(-1 + 4*\[Epsilon])*Subscript[M, 3, 3])/
    (3*(-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (8*\[Epsilon]*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*Subscript[M, 3, 4])/
    ((-1 + 2*\[Epsilon])^2*(1 + 5*\[Epsilon])) + 
   (20*\[Epsilon]^3*(-1 + 5*\[Epsilon])*Subscript[M, 3, 6])/
    (3*(-1 + 2*\[Epsilon])^3*(1 + 3*\[Epsilon])) + 
   (8*\[Epsilon]^4*Subscript[M, 4, 4])/((-1 + 2*\[Epsilon])^3*
     (1 + 5*\[Epsilon])) - (\[Epsilon]^2*(1 + 3*\[Epsilon])^2*
     Subscript[M, 6, 1])/((-1 + 2*\[Epsilon])^3*(1 + 5*\[Epsilon])) -> 
  SeriesData[\[Epsilon], 0, {-10*MZV[5], (-40*MZV[2]^3)/7 - 10*MZV[3]^2, 
    -12*MZV[2]^2*MZV[3] + (19*MZV[7])/2, (-7452*MZV[2]^4)/875 + 
     1240*MZV[3]*MZV[5] + (324*MZV[5, 3])/5, 720*MZV[2]^3*MZV[3] + 
     (3440*MZV[3]^3)/3 + (2748*MZV[2]^2*MZV[5])/5 + (21637*MZV[9])/3, 
    (9929376*MZV[2]^5)/2695 + 2064*MZV[2]^2*MZV[3]^2 + (287486*MZV[5]^2)/7 + 
     908*MZV[3]*MZV[7] - (6642*MZV[7, 3])/7, (4948512*MZV[2]^4*MZV[3])/875 + 
     (2328528*MZV[2]^3*MZV[5])/35 - 76600*MZV[3]^2*MZV[5] - 
     (672432*MZV[2]^2*MZV[7])/25 - 1327968*MZV[2]*MZV[9] + 
     (307229207*MZV[11])/120 - (82944*MZV[3]*MZV[5, 3])/5 - 
     (147552*MZV[5, 3, 3])/5, (7839024884*MZV[2]^6)/91875 - 
     (2718432*MZV[2]^3*MZV[3]^2)/35 - (627760*MZV[3]^4)/9 - 
     (818576*MZV[2]^2*MZV[3]*MZV[5])/15 + (651952*MZV[2]*MZV[5]^2)/3 + 
     (1862720*MZV[2]*MZV[3]*MZV[7])/3 + (4835318*MZV[5]*MZV[7])/3 - 
     (33111634*MZV[3]*MZV[9])/27 + (239872*MZV[2]^2*MZV[5, 3])/25 + 
     186272*MZV[2]*MZV[7, 3] - (2615746*MZV[9, 3])/9 - 
     (186272*MZV[6, 4, 1, 1])/3, (-231377456*MZV[2]^5*MZV[3])/2695 - 
     (899104*MZV[2]^2*MZV[3]^3)/5 + (103996416*MZV[2]^4*MZV[5])/175 - 
     (16815151*MZV[3]*MZV[5]^2)/7 + (333066648*MZV[2]^3*MZV[7])/245 - 
     2279755*MZV[3]^2*MZV[7] + (32207572*MZV[2]^2*MZV[9])/35 - 
     (32202071*MZV[2]*MZV[11])/2 + (96414193377*MZV[13])/2800 + 
     (1814208*MZV[5]*MZV[5, 3])/5 - (1540533*MZV[3]*MZV[7, 3])/7 + 
     (112032486*MZV[5, 5, 3])/175 - (3581749*MZV[7, 3, 3])/7, 
    (60507102210140576*MZV[2]^7)/1300674375 - (39904668*MZV[2]^4*MZV[3]^2)/
      35 - (105561088*MZV[2]^3*MZV[3]*MZV[5])/35 - (5249768*MZV[3]^3*MZV[5])/
      3 - (113909538*MZV[2]^2*MZV[5]^2)/35 + 
     (33756492*MZV[2]^2*MZV[3]*MZV[7])/25 + 42977344*MZV[2]*MZV[5]*MZV[7] - 
     (976147719559*MZV[7]^2)/1485 + 83899728*MZV[2]*MZV[3]*MZV[9] - 
     (381584211856*MZV[5]*MZV[9])/495 - (2419994309*MZV[3]*MZV[11])/15 + 
     (11981632*MZV[2]^3*MZV[5, 3])/25 - 57672*MZV[3]^2*MZV[5, 3] - 
     (15366846*MZV[2]^2*MZV[7, 3])/35 + (21488672*MZV[2]*MZV[9, 3])/3 + 
     (14569619122*MZV[9, 5])/405 - (197133548398*MZV[11, 3])/1485 + 
     (9322192*MZV[3]*MZV[5, 3, 3])/5 + (10744336*MZV[5, 3, 3, 3])/5, 
    (-532529925330056*MZV[2]^6*MZV[3])/118243125 - 
     (2090456992*MZV[2]^3*MZV[3]^3)/1155 + (942481724*MZV[3]^5)/495 - 
     (3655890092128*MZV[2]^5*MZV[5])/1334025 - 
     (729133984*MZV[2]^2*MZV[3]^2*MZV[5])/165 + 
     (138862480*MZV[2]*MZV[3]*MZV[5]^2)/33 - (475818625*MZV[5]^3)/63 + 
     (475417829504*MZV[2]^4*MZV[7])/17325 + 
     (351546304*MZV[2]*MZV[3]^2*MZV[7])/33 - 
     (8500436144*MZV[3]*MZV[5]*MZV[7])/99 + (140618611936*MZV[2]^3*MZV[9])/
      735 - (15859077404*MZV[3]^2*MZV[9])/297 - 
     (16211988305593*MZV[2]^2*MZV[11])/17325 - (8922422923253*MZV[2]*MZV[13])/
      990 + (561222511232269*MZV[15])/33264 + 
     (1378738208*MZV[2]^2*MZV[3]*MZV[5, 3])/825 + 
     (50340416*MZV[2]*MZV[5]*MZV[5, 3])/11 + (47023738*MZV[7]*MZV[5, 3])/15 + 
     (43784416*MZV[2]*MZV[3]*MZV[7, 3])/11 + (5249291462*MZV[5]*MZV[7, 3])/
      693 - (3154299688*MZV[3]*MZV[9, 3])/297 + 
     (3424883872*MZV[2]^2*MZV[5, 3, 3])/825 - (201361664*MZV[2]*MZV[5, 5, 3])/
      165 + (28765952*MZV[2]*MZV[7, 3, 3])/33 - (5938701467*MZV[7, 3, 5])/
      693 - (2219509460*MZV[9, 3, 3])/297 - (58167392*MZV[3]*MZV[6, 4, 1, 1])/
      33 + (14382976*MZV[6, 4, 3, 1, 1])/33, 
    (3549316864365801067822*MZV[2]^8)/36889293065625 - 
     (2036673483072*MZV[2]^5*MZV[3]^2)/148225 + (76796468*MZV[2]^2*MZV[3]^4)/
      15 - (67640363456*MZV[2]^4*MZV[3]*MZV[5])/9625 - 
     (215141697068*MZV[2]^3*MZV[5]^2)/2695 + (580091613*MZV[3]^2*MZV[5]^2)/
      77 - (35299600936*MZV[2]^3*MZV[3]*MZV[7])/2695 - 
     (229303178*MZV[3]^3*MZV[7])/33 - (2685033429572*MZV[2]^2*MZV[5]*MZV[7])/
      5775 - (380285389419*MZV[2]*MZV[7]^2)/154 + 
     (3058348574*MZV[2]^2*MZV[3]*MZV[9])/315 - 
     (258866659727*MZV[2]*MZV[5]*MZV[9])/77 + 
     (2625951830282783*MZV[7]*MZV[9])/566280 - 
     (5561656345*MZV[2]*MZV[3]*MZV[11])/11 + (163926042399017*MZV[5]*MZV[11])/
      40040 - (7209189508133*MZV[3]*MZV[13])/46200 + 
     (3183957264*MZV[2]^4*MZV[5, 3])/385 + (69886624*MZV[3]*MZV[5]*MZV[5, 3])/
      5 + (3507624*MZV[5, 3]^2)/5 - (13711842696*MZV[2]^3*MZV[7, 3])/2695 + 
     (214150469*MZV[3]^2*MZV[7, 3])/77 - (12619866712*MZV[2]^2*MZV[9, 3])/
      315 + (24469869950*MZV[2]*MZV[9, 5])/231 - 
     (4089362563*MZV[2]*MZV[11, 3])/7 - (1594785352045*MZV[11, 5])/40656 + 
     (50907954660711*MZV[13, 3])/80080 + (1665768028*MZV[5]*MZV[5, 3, 3])/
      55 - (72083802496*MZV[3]*MZV[5, 5, 3])/1925 + 
     (2703010544*MZV[3]*MZV[7, 3, 3])/77 + (4878193268*MZV[5, 5, 3, 3])/385 + 
     (7787488*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (697125194*MZV[7, 3, 3, 3])/77 + 
     (167202194*MZV[8, 6, 1, 1])/11}, 5, 17, 1], 
 (4*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-62 + 697*\[Epsilon] - 729*\[Epsilon]^2 - 19638*\[Epsilon]^3 + 
      70286*\[Epsilon]^4 + 59585*\[Epsilon]^5 - 531063*\[Epsilon]^6 + 
      553164*\[Epsilon]^7)*Subscript[M, 0, 1])/
    (9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])) - 
   (4*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(19 + 253*\[Epsilon] + 696*\[Epsilon]^2)*
     Subscript[M, 1, 1])/(9*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (2*(-2 + 3*\[Epsilon])^2*(-1 + 3*\[Epsilon])^2*(56 + 435*\[Epsilon] + 
      829*\[Epsilon]^2)*Subscript[M, 1, 2])/(3*(-1 + 2*\[Epsilon])^2*
     (1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])) + 
   (8*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*(-10 + 179*\[Epsilon] + 
      619*\[Epsilon]^2 - 4379*\[Epsilon]^3 - 4284*\[Epsilon]^4 + 
      31215*\[Epsilon]^5)*Subscript[M, 1, 3])/
    (9*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])) - 
   (4*(-3 + 5*\[Epsilon])*(-2 + 5*\[Epsilon])*(-34 + 225*\[Epsilon] + 
      1034*\[Epsilon]^2 - 7245*\[Epsilon]^3 - 4180*\[Epsilon]^4 + 
      57840*\[Epsilon]^5)*Subscript[M, 1, 4])/
    (9*\[Epsilon]*(-1 + 2*\[Epsilon])*(-1 + 3*\[Epsilon])*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])^2*(1 + 5*\[Epsilon])) + 
   (32*(-1 + 4*\[Epsilon])*(8 + 83*\[Epsilon] + 195*\[Epsilon]^2)*
     Subscript[M, 2, 1])/(9*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) - (10*(-1 + 3*\[Epsilon])*(-2 + 5*\[Epsilon])*
     (-1 + 5*\[Epsilon])*(1 + 6*\[Epsilon])*Subscript[M, 2, 6])/
    (3*(-1 + 2*\[Epsilon])^2*(1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])) + 
   (8*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*(7 + 31*\[Epsilon])*
     Subscript[M, 2, 7])/(3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) - (16*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     Subscript[M, 3, 3])/(3*(-1 + 2*\[Epsilon])*(1 + 3*\[Epsilon])*
     (1 + 5*\[Epsilon])) - (4*\[Epsilon]*(-1 + 3*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(1 + 7*\[Epsilon])*Subscript[M, 3, 4])/
    ((-1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (8*\[Epsilon]^2*(-1 + 4*\[Epsilon])*(-1 + 5*\[Epsilon])*
     (11 + 56*\[Epsilon])*Subscript[M, 3, 5])/(9*(-1 + 2*\[Epsilon])^3*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (20*\[Epsilon]^4*(-1 + 5*\[Epsilon])*(4 + 13*\[Epsilon])*
     Subscript[M, 3, 6])/(3*(-1 + 2*\[Epsilon])^3*(1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])^2) + (20*\[Epsilon]^3*Subscript[M, 4, 1])/
    ((-1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])) + 
   (10*\[Epsilon]^3*(1 + 3*\[Epsilon])*Subscript[M, 4, 3])/
    ((-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])) - 
   (8*\[Epsilon]^3*(-1 + 6*\[Epsilon])*(1 + 6*\[Epsilon])*Subscript[M, 4, 5])/
    ((-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (\[Epsilon]^3*(1 + 3*\[Epsilon])^2*Subscript[M, 6, 2])/
    ((-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) -> 
  SeriesData[\[Epsilon], 0, {-70*MZV[7], (-30936*MZV[2]^4)/175 + 
     400*MZV[3]*MZV[5] + 432*MZV[5, 3], (1600*MZV[2]^3*MZV[3])/7 + 
     (4528*MZV[3]^3)/3 - 1056*MZV[2]^2*MZV[5] - (58460*MZV[9])/9, 
    (-6084544*MZV[2]^5)/539 + (13584*MZV[2]^2*MZV[3]^2)/5 + 
     (143960*MZV[5]^2)/7 + 58189*MZV[3]*MZV[7] + (88260*MZV[7, 3])/7, 
    (2982996*MZV[2]^4*MZV[3])/875 + (524992*MZV[2]^3*MZV[5])/7 + 
     207916*MZV[3]^2*MZV[5] - (1339041*MZV[2]^2*MZV[7])/5 - 
     7380360*MZV[2]*MZV[9] + (577508911*MZV[11])/48 + 
     (387288*MZV[3]*MZV[5, 3])/5 - 164008*MZV[5, 3, 3], 
    (-331300964622*MZV[2]^6)/398125 - (1679184*MZV[2]^3*MZV[3]^2)/7 + 
     (342086*MZV[3]^4)/9 - (1820384*MZV[2]^2*MZV[3]*MZV[5])/15 + 
     (7270480*MZV[2]*MZV[5]^2)/3 + (20772800*MZV[2]*MZV[3]*MZV[7])/3 + 
     (17551919*MZV[5]*MZV[7])/3 - (150233854*MZV[3]*MZV[9])/27 + 
     (9088144*MZV[2]^2*MZV[5, 3])/25 + 2077280*MZV[2]*MZV[7, 3] - 
     (23626165*MZV[9, 3])/9 - (2077280*MZV[6, 4, 1, 1])/3, 
    (574142176*MZV[2]^5*MZV[3])/2695 - (236312*MZV[2]^2*MZV[3]^3)/5 + 
     (590787252*MZV[2]^4*MZV[5])/875 + (21879426*MZV[3]*MZV[5]^2)/7 - 
     (24250532*MZV[2]^3*MZV[7])/49 + 4886633*MZV[3]^2*MZV[7] - 
     (247806507*MZV[2]^2*MZV[9])/35 - (305037425*MZV[2]*MZV[11])/2 + 
     (839274696797*MZV[13])/3360 - (12723344*MZV[5]*MZV[5, 3])/5 + 
     (5691066*MZV[3]*MZV[7, 3])/7 + (52489466*MZV[5, 5, 3])/35 - 
     (12339515*MZV[7, 3, 3])/7, (-131405157173227472*MZV[2]^7)/780404625 + 
     (2386402584*MZV[2]^4*MZV[3]^2)/875 - (91186784*MZV[2]^3*MZV[3]*MZV[5])/
      35 - (13609184*MZV[3]^3*MZV[5])/3 + (60165687*MZV[2]^2*MZV[5]^2)/35 + 
     (152987106*MZV[2]^2*MZV[3]*MZV[7])/25 - 142317760*MZV[2]*MZV[5]*MZV[7] + 
     (141195177984583*MZV[7]^2)/57024 + 265680144*MZV[2]*MZV[3]*MZV[9] + 
     (14203585958531*MZV[5]*MZV[9])/4752 - (46292705981*MZV[3]*MZV[11])/120 - 
     (15525184*MZV[2]^3*MZV[5, 3])/7 - (10066248*MZV[3]^2*MZV[5, 3])/5 - 
     (19945347*MZV[2]^2*MZV[7, 3])/35 - (71158880*MZV[2]*MZV[9, 3])/3 - 
     (512223446773*MZV[9, 5])/3888 + (13908761474819*MZV[11, 3])/28512 + 
     (29520016*MZV[3]*MZV[5, 3, 3])/5 - 7115888*MZV[5, 3, 3, 3], 
    (186430660464836*MZV[2]^6*MZV[3])/7882875 + (354372896*MZV[2]^3*MZV[3]^3)/
      35 - (19415080*MZV[3]^5)/9 + (1534657981168*MZV[2]^5*MZV[5])/40425 + 
     (63992872*MZV[2]^2*MZV[3]^2*MZV[5])/15 - 
     (248495936*MZV[2]*MZV[3]*MZV[5]^2)/3 - (421947221*MZV[5]^3)/21 + 
     (9346800412*MZV[2]^4*MZV[7])/525 - (704316160*MZV[2]*MZV[3]^2*MZV[7])/
      3 - (155438414*MZV[3]*MZV[5]*MZV[7])/3 - (417020261996*MZV[2]^3*MZV[9])/
      2205 + (9574553762*MZV[3]^2*MZV[9])/27 - 
     (9711719225347*MZV[2]^2*MZV[11])/8400 - (63061582036*MZV[2]*MZV[13])/3 + 
     (3027788299224949*MZV[15])/80640 - (64678784*MZV[2]^2*MZV[3]*MZV[5, 3])/
      5 - 6316800*MZV[2]*MZV[5]*MZV[5, 3] - (213823708*MZV[7]*MZV[5, 3])/5 - 
     71514496*MZV[2]*MZV[3]*MZV[7, 3] - (62308125*MZV[5]*MZV[7, 3])/7 + 
     110779582*MZV[3]*MZV[9, 3] - (78338272*MZV[2]^2*MZV[5, 3, 3])/25 + 
     1684480*MZV[2]*MZV[5, 5, 3] - 1203200*MZV[2]*MZV[7, 3, 3] - 
     (124392228*MZV[7, 3, 5])/7 - (61592180*MZV[9, 3, 3])/3 + 
     (73319296*MZV[3]*MZV[6, 4, 1, 1])/3 - 601600*MZV[6, 4, 3, 1, 1], 
    (1352879473490329404793*MZV[2]^8)/1621507387500 + 
     (10220820912296*MZV[2]^5*MZV[3]^2)/148225 - (18792904*MZV[2]^2*MZV[3]^4)/
      15 + (1538579496928*MZV[2]^4*MZV[3]*MZV[5])/9625 - 
     (17500036916*MZV[2]^3*MZV[5]^2)/77 - (14624582790*MZV[3]^2*MZV[5]^2)/
      77 + (669020317736*MZV[2]^3*MZV[3]*MZV[7])/2695 - 
     (1873213423*MZV[3]^3*MZV[7])/11 - (3897673337519*MZV[2]^2*MZV[5]*MZV[7])/
      825 - (2786598070235*MZV[2]*MZV[7]^2)/44 + 
     (4117233475*MZV[2]^2*MZV[3]*MZV[9])/63 - 
     (2137562339599*MZV[2]*MZV[5]*MZV[9])/22 + 
     (1405331798273621*MZV[7]*MZV[9])/11616 - 
     (120238524246*MZV[2]*MZV[3]*MZV[11])/11 + 
     (597767393199187*MZV[5]*MZV[11])/5280 + 
     (1519797850589567*MZV[3]*MZV[13])/92400 - 
     (36962180988*MZV[2]^4*MZV[5, 3])/1925 + 63729728*MZV[3]*MZV[5]*
      MZV[5, 3] + (10501488*MZV[5, 3]^2)/5 - (31997036886*MZV[2]^3*MZV[7, 3])/
      385 - (628051951*MZV[3]^2*MZV[7, 3])/77 - 
     (29636260576*MZV[2]^2*MZV[9, 3])/45 + (42069329045*MZV[2]*MZV[9, 5])/
      11 - (33396055795*MZV[2]*MZV[11, 3])/2 - (54735838213255*MZV[11, 5])/
      23232 + (13398558314637*MZV[13, 3])/704 - 
     (3217196798*MZV[5]*MZV[5, 3, 3])/55 - (279712789198*MZV[3]*MZV[5, 5, 3])/
      1925 + (10606392417*MZV[3]*MZV[7, 3, 3])/77 + 
     (4270101162*MZV[5, 5, 3, 3])/11 + (55271296*MZV[2]^2*MZV[6, 4, 1, 1])/
      5 - (4040467165*MZV[7, 3, 3, 3])/11 + (1269344495*MZV[8, 6, 1, 1])/11}, 
   7, 17, 1], (4*(-3 + 4*\[Epsilon])*(-4 + 5*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (86 - 899*\[Epsilon] + 1396*\[Epsilon]^2 + 11387*\[Epsilon]^3 - 
      44850*\[Epsilon]^4 + 46056*\[Epsilon]^5)*Subscript[M, 0, 1])/
    (9*\[Epsilon]^2*(-1 + 2*\[Epsilon])^3*(-1 + 3*\[Epsilon])*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (4*(-2 + 3*\[Epsilon])*(-1 + 3*\[Epsilon])*(-3 + 4*\[Epsilon])*
     (-1 + 4*\[Epsilon])*(23 + 140*\[Epsilon])*Subscript[M, 1, 1])/
    (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) - (2*(-2 + 3*\[Epsilon])^2*
     (1 - 26*\[Epsilon] + 83*\[Epsilon]^2 + 90*\[Epsilon]^3)*
     Subscript[M, 1, 2])/(3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (16*(-2 + 3*\[Epsilon])*(-3 + 5*\[Epsilon])*(7 - 16*\[Epsilon] - 
      192*\[Epsilon]^2 + 465*\[Epsilon]^3)*Subscript[M, 1, 3])/
    (3*\[Epsilon]*(-1 + 2*\[Epsilon])^2*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) + (56*(-1 + 4*\[Epsilon])*(-3 + 5*\[Epsilon])*
     (-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*(1 + 6*\[Epsilon])*
     Subscript[M, 1, 4])/(9*\[Epsilon]*(-1 + 2*\[Epsilon])*
     (-1 + 3*\[Epsilon])*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (16*(-1 + 4*\[Epsilon])*Subscript[M, 2, 1])/(3*(1 + 4*\[Epsilon])) - 
   (4*(-2 + 5*\[Epsilon])*(-1 + 5*\[Epsilon])*(5 + 18*\[Epsilon])*
     Subscript[M, 2, 2])/(3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) + (8*\[Epsilon]*(-2 + 3*\[Epsilon])*
     (-1 + 3*\[Epsilon])*Subscript[M, 2, 3])/((-1 + 2*\[Epsilon])*
     (1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (16*(-1 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*Subscript[M, 2, 4])/
    (3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (16*(-2 + 3*\[Epsilon])*(-1 + 4*\[Epsilon])*(4 + 19*\[Epsilon])*
     Subscript[M, 2, 7])/(3*(-1 + 2*\[Epsilon])*(1 + 4*\[Epsilon])*
     (1 + 5*\[Epsilon])) + (8*\[Epsilon]^2*(-1 + 4*\[Epsilon])*
     (-1 + 5*\[Epsilon])*(7 + 32*\[Epsilon])*Subscript[M, 3, 5])/
    (3*(-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (20*\[Epsilon]^3*(-1 + 5*\[Epsilon])*Subscript[M, 3, 6])/
    (3*(-1 + 2*\[Epsilon])^3*(1 + 5*\[Epsilon])) - 
   (20*\[Epsilon]^3*Subscript[M, 4, 2])/((-1 + 2*\[Epsilon])^2*
     (1 + 4*\[Epsilon])) + (16*\[Epsilon]^5*Subscript[M, 4, 4])/
    ((-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) - 
   (8*\[Epsilon]^3*(-1 + 6*\[Epsilon])*(1 + 6*\[Epsilon])*Subscript[M, 4, 5])/
    ((-1 + 2*\[Epsilon])^3*(1 + 4*\[Epsilon])*(1 + 5*\[Epsilon])) + 
   (\[Epsilon]^3*(1 + 3*\[Epsilon])*Subscript[M, 5, 1])/
    ((-1 + 2*\[Epsilon])^3*(1 + 5*\[Epsilon])) - 
   (\[Epsilon]^3*(1 + 3*\[Epsilon])*Subscript[M, 6, 3])/
    ((-1 + 2*\[Epsilon])^3*(1 + 5*\[Epsilon])) -> 
  SeriesData[\[Epsilon], 0, {(161*MZV[7])/2, (-147846*MZV[2]^4)/875 + 
     1730*MZV[3]*MZV[5] + (3132*MZV[5, 3])/5, (6920*MZV[2]^3*MZV[3])/7 + 
     (1526*MZV[3]^3)/3 - (4206*MZV[2]^2*MZV[5])/5 + (111709*MZV[9])/36, 
    (-13627778*MZV[2]^5)/2695 + (4578*MZV[2]^2*MZV[3]^2)/5 + 
     (1341143*MZV[5]^2)/56 + (118443*MZV[3]*MZV[7])/2 + 
     (500565*MZV[7, 3])/56, (50954748*MZV[2]^4*MZV[3])/875 - 
     (352048*MZV[2]^3*MZV[5])/5 - 129558*MZV[3]^2*MZV[5] + 
     (10310991*MZV[2]^2*MZV[7])/100 + 5349816*MZV[2]*MZV[9] - 
     (8522762527*MZV[11])/960 - (472716*MZV[3]*MZV[5, 3])/5 + 
     (594424*MZV[5, 3, 3])/5, (-3717389732429*MZV[2]^6)/8758750 - 
     (10275688*MZV[2]^3*MZV[3]^2)/35 - (67792*MZV[3]^4)/9 + 
     (646732*MZV[2]^2*MZV[3]*MZV[5])/15 + (4464838*MZV[2]*MZV[5]^2)/3 + 
     (12756680*MZV[2]*MZV[3]*MZV[7])/3 + (10516118*MZV[5]*MZV[7])/3 - 
     (82469992*MZV[3]*MZV[9])/27 + (6743464*MZV[2]^2*MZV[5, 3])/25 + 
     1275668*MZV[2]*MZV[7, 3] - (58741243*MZV[9, 3])/36 - 
     (1275668*MZV[6, 4, 1, 1])/3, (349804508*MZV[2]^5*MZV[3])/245 - 
     (515612*MZV[2]^2*MZV[3]^3)/5 + (149520276*MZV[2]^4*MZV[5])/175 - 
     (103337747*MZV[3]*MZV[5]^2)/28 - (650215317*MZV[2]^3*MZV[7])/245 - 
     5054017*MZV[3]^2*MZV[7] + (290595573*MZV[2]^2*MZV[9])/140 + 
     (482859179*MZV[2]*MZV[11])/4 - (13612413856169*MZV[13])/67200 + 
     (5074876*MZV[5]*MZV[5, 3])/5 - (37086969*MZV[3]*MZV[7, 3])/28 - 
     (264020783*MZV[5, 5, 3])/175 + (22576097*MZV[7, 3, 3])/14, 
    (334487043393638012*MZV[2]^7)/3902023125 - (2950927818*MZV[2]^4*MZV[3]^2)/
      875 + (112417008*MZV[2]^3*MZV[3]*MZV[5])/35 + 
     (4065496*MZV[3]^3*MZV[5])/3 + (16827279*MZV[2]^2*MZV[5]^2)/20 - 
     (63047109*MZV[2]^2*MZV[3]*MZV[7])/50 + 92073056*MZV[2]*MZV[5]*MZV[7] - 
     (1534591664659993*MZV[7]^2)/1140480 - 237082968*MZV[2]*MZV[3]*MZV[9] - 
     (147175337245853*MZV[5]*MZV[9])/95040 + (211789737013*MZV[3]*MZV[11])/
      480 + (191136416*MZV[2]^3*MZV[5, 3])/175 + 
     (15258456*MZV[3]^2*MZV[5, 3])/5 + (691305*MZV[2]^2*MZV[7, 3])/4 + 
     (46036528*MZV[2]*MZV[9, 3])/3 + (5678445536491*MZV[9, 5])/77760 - 
     (151741828131293*MZV[11, 3])/570240 - (26342552*MZV[3]*MZV[5, 3, 3])/5 + 
     (23018264*MZV[5, 3, 3, 3])/5, (71341335433283*MZV[2]^6*MZV[3])/1576575 + 
     (1225104960*MZV[2]^3*MZV[3]^3)/77 - (131960450*MZV[3]^5)/99 + 
     (21625357621864*MZV[2]^5*MZV[5])/444675 + 
     (717753692*MZV[2]^2*MZV[3]^2*MZV[5])/165 - 
     (2976273364*MZV[2]*MZV[3]*MZV[5]^2)/33 - (3623157899*MZV[5]^3)/35 - 
     (7346943388*MZV[2]^4*MZV[7])/165 - (8281246016*MZV[2]*MZV[3]^2*MZV[7])/
      33 - (3452794456*MZV[3]*MZV[5]*MZV[7])/11 - 
     (3922839286951*MZV[2]^3*MZV[9])/11025 + (29734168282*MZV[3]^2*MZV[9])/
      297 + (345193000318653*MZV[2]^2*MZV[11])/123200 + 
     (3774230745617*MZV[2]*MZV[13])/132 - (945390482366445013*MZV[15])/
      17740800 - (795856416*MZV[2]^2*MZV[3]*MZV[5, 3])/55 - 
     (247664004*MZV[2]*MZV[5]*MZV[5, 3])/11 + (328872537*MZV[7]*MZV[5, 3])/
      5 - (870581288*MZV[2]*MZV[3]*MZV[7, 3])/11 - 
     (23731672339*MZV[5]*MZV[7, 3])/2310 + (19968929131*MZV[3]*MZV[9, 3])/
      198 - (2468406304*MZV[2]^2*MZV[5, 3, 3])/275 + 
     (330218672*MZV[2]*MZV[5, 5, 3])/55 - (47174096*MZV[2]*MZV[7, 3, 3])/11 + 
     (57189366859*MZV[7, 3, 5])/2310 + (2487389818*MZV[9, 3, 3])/99 + 
     (941342432*MZV[3]*MZV[6, 4, 1, 1])/33 - (23587048*MZV[6, 4, 3, 1, 1])/
      11, (139245852114298616370037*MZV[2]^8)/84318384150000 - 
     (8958140154298*MZV[2]^5*MZV[3]^2)/148225 + (43284848*MZV[2]^2*MZV[3]^4)/
      15 + (11507988428*MZV[2]^4*MZV[3]*MZV[5])/1925 - 
     (209931162179*MZV[2]^3*MZV[5]^2)/2695 + (11932513499*MZV[3]^2*MZV[5]^2)/
      308 + (219746764778*MZV[2]^3*MZV[3]*MZV[7])/539 + 
     (10863863905*MZV[3]^3*MZV[7])/132 - (66719845495757*MZV[2]^2*MZV[5]*
       MZV[7])/23100 - (48908314869947*MZV[2]*MZV[7]^2)/1232 - 
     (274294837069*MZV[2]^2*MZV[3]*MZV[9])/1260 - 
     (39669934878313*MZV[2]*MZV[5]*MZV[9])/616 + 
     (36625327266335259*MZV[7]*MZV[9])/1006720 - 
     (812298201585*MZV[2]*MZV[3]*MZV[11])/44 + 
     (109888166066224621*MZV[5]*MZV[11])/1921920 + 
     (2247414498149593*MZV[3]*MZV[13])/73920 + 
     (9076276599*MZV[2]^4*MZV[5, 3])/1375 - 43803256*MZV[3]*MZV[5]*
      MZV[5, 3] + (21588012*MZV[5, 3]^2)/5 - (89980407921*MZV[2]^3*MZV[7, 3])/
      5390 + (4218858236*MZV[3]^2*MZV[7, 3])/77 - 
     (114581241496*MZV[2]^2*MZV[9, 3])/315 + (701565350301*MZV[2]*MZV[9, 5])/
      308 - (541903718395*MZV[2]*MZV[11, 3])/56 - 
     (489382594135165*MZV[11, 5])/650496 + (9398887394864127*MZV[13, 3])/
      1281280 + (2865423389*MZV[5]*MZV[5, 3, 3])/110 - 
     (7918989601*MZV[3]*MZV[5, 5, 3])/770 - (5836157589*MZV[3]*MZV[7, 3, 3])/
      308 + (149483812677*MZV[5, 5, 3, 3])/770 + 
     (21248272*MZV[2]^2*MZV[6, 4, 1, 1])/5 - (46154514253*MZV[7, 3, 3, 3])/
      308 + (3528341219*MZV[8, 6, 1, 1])/44}, 7, 17, 1]}


==> anc/readme.txt <==
Ancillary files for "Transcendental structure of multi-loop massless two-point correlators and RG functions"
Authors: N. Volchanskiy, A. V. Kotikov, I. A. Kotikov, R. N. Lee

Files
-------------------------
gamma#.m (# from 4 to 13) contains the relations among the rational prefactors of MZV products in the #-loop coefficient of the anomalous dimension. The corresponding expressions for the beta function can be obtained via the substitution gamma -> beta.

pure.values.m contains the epsilon-expansions of uniformly transcendental combinations of the four-loop two-point master integrals up to weight 16.

hatMZV.w12.14.16.g.m contains the general form of the epsilon-expansions for the hatted MZVs up to weight 16.

hatMZV.w12.14.16.s.m contains the special case in which all parameters that cancel out in the master integrals are set to zero. This corresponds to eqs. (3.7)--(3.24) in the paper.

hatMZV.w12.14.g.m contains the special case of hatMZV.w12.14.16.g.m with parameters fixed so that all zeta[16] terms are completely absorbed into the hatted MZVs, leaving no trace in the master integrals.

hatMZV.w12.14.s.m contains the special case of hatMZV.w12.14.g.m in which all parameters that cancel out in the master integrals are set to zero.
